A finite Guinand-Weil dictionary and archimedean tail order for the truncated Weil quadratic form

The Connes-van Suijlekom and Connes-Consani-Moscovici truncations of the Weil quadratic form, at a prime cutoff c>1 and frequency band N, produce finite Galerkin matrices whose spectra are the finite-rank window on Weil positivity. We prove two exact finite theorems about this truncation. First, every real even Galerkin coefficient vector v determines, in closed form, a band-limited Guinand-Weil test function g_v whose zero sum over the nontrivial zeros of zeta equals the quadratic value <v, Q v> exactly: every value of the truncated form is an exact sum over the zeros. The construction factors through an exact source quotient of dimension 2N+1 and admits a non-collapsing pole-neutral subfamily. Second, beyond the Galerkin band the omitted archimedean tail is a totally positive Cauchy-Stieltjes increment. This yields a two-sided certification rule with an explicit budget B_T ~ (2N+1) rho log(T) / (pi^2 T), where T is the archimedean cutoff and rho = 2 pi / log c: finite-cutoff positivity certifies cutoff-free positivity, a finite-cutoff eigenvalue below -B_T certifies a cutoff-free negative, and a negative eigenvalue in the band [-B_T, 0) certifies nothing. Resolving a spectral scale of 10^-59 at c=100 by brute cutoff would require T of order 10^63; a cutoff-free interval LDL^T factorization resolves it directly. The dictionary is verified over the first 512 zeros of zeta and by three independent computational routes; all scripts and artifacts ship with the paper. The paper makes no Riemann Hypothesis, prime-counting, next-prime, or factoring claim.

==> anc/CLAIM_TRACE_AUDIT.md <==
# Claim Trace Audit

> Paths below are relative to this package: verification scripts are in `scripts/`, their JSON/log outputs in `artifacts/`, LaTeX source in `source/`, figures in `figures/`.

Timestamp: 2026-07-02 (post-revision pass)

Scope: this audit traces every displayed numerical claim in the manuscript to a
raw artifact shipped in the release.  The checks are traceability guards, not
proof substitutes, and not interval certificates unless explicitly marked as
Arb interval output.

## Source Files

- `audit_exact_series_identity.py` -> `exact_series_audit.json`
- `audit_kernel_span_rank.py` -> `kernel_span_rank_audit.json`
- `audit_full_matrix_source_quotient.py` -> `full_matrix_source_quotient_audit.json`
- `audit_pole_neutral_survival.py` -> `pole_neutral_survival_audit.json`
  (dimension cases are exact rank computations over Q(b) as of 2026-07-02)
- `verify_finite_dictionary.py` -> stdout guards (three independent pole routes)
- `audit_arch_tail_dt_bridge.py` -> `arch_tail_dt_bridge_audit.json`
- `verify_arch_tail_order.py` -> `arch_tail_order_check.json`
- `arch_tail_budget.py` -> `arch_tail_budget_c100_N200_T800.json`
- `arch_tail_stress_ladder.py` -> `arch_tail_stress_ladder.json`
- `arch_tail_exact_asymptotic.py` -> `arch_tail_exact_vs_asymptotic.json`
- `verify_zero_side.py` -> `zero_side_values.json`
- `verify_dictionary_threeroute.py` -> `threeroute_*.json`, `zeta_zeros_512_dps30.json`
- `arb_ldlt_certify.py` -> `c100_N200_arb_ldlt_prec9000.log`,
  `c100_N200_arb_ldlt_prec9000_provenance.json`
- `make_figures.py` -> `fig_dictionary.pdf`, `fig_tailorder.pdf`
  (reads `eigenflow_c13N4.json`, `zeta_zeros_512_dps30.json`)

## Claim Trace

| Manuscript location | Displayed claim | Raw source |
| --- | ---: | --- |
| Lemma 2.1 | generic-vector agreement of closed-form assembly and source assembly: `2.0e-10` at (29,6), `2.1e-15` at (13,4) | `threeroute_c29N6_generic.json`, `threeroute_c13N4_package.json`: `r1_minus_r2` |
| Cor 2.4 / Sec 4 | `dim K_N = 2N+1`, exact source quotient through N=30 | `kernel_span_rank_audit.json`, `full_matrix_source_quotient_audit.json` |
| Cor 2.7 / Sec 4 | pole-square, moment independence, and `dim = N-s-1` (45 exact rank cases) | `pole_neutral_survival_audit.json` |
| Sec 2.3 worked example | vector `v = (-0.0859452, 1.4749860, 0.7071068, 0, -2.1213203)`; contraction `0.049968414571096979730...` | `threeroute_c13N4_package.json`: `v`, `route1_closed_form` |
| Table 1 | zero-side rows M=32..512, raw and tail-corrected residuals; `gamma_512 = 826.90...` | `threeroute_c13N4_package.json`: `zero_side_rows` |
| Sec 2.3 | pole-neutral pole term vanishes to `9e-41` | `threeroute_c29N6_poleneutral.json`: `route2_pole` |
| Lemma 3.1 | `h_+(7) = 0.10717967... > 0` (Arb interval) | `arch_tail_order_check.json`: `h_plus_7_interval` |
| Lemma 3.1 | `h_+'(t) <= 1/t + 13/(10 t^2)` margin ladder | `arch_tail_exact_vs_asymptotic.json`: `derivative_envelope` |
| Thm 3.2 proof | rank-two density = derivative of the source (symbolic residual 0; direct error `9.5e-125`) | `arch_tail_dt_bridge_audit.json` |
| Thm 3.2 / Sec 4 | strict-TP smoke: 0 bad minors, N=2 (251) and N=3 (3431) | `arch_tail_order_check.json`: `strict_total_positivity_smoke` |
| T=800 paragraph | `rho N = 272.875270768... < 800` | `arch_tail_budget_c100_N200_T800.json`: `rho_N` |
| T=800 paragraph | interval budget `B_800 < 0.897` | `arch_tail_budget_c100_N200_T800.json`: `trace_budget_upper` |
| T=800 paragraph | exact `B_800 = 0.4203`; asymptotic prediction `0.4051` | `arch_tail_exact_vs_asymptotic.json`: row (100,200,800) |
| T=800 paragraph | closed-form bound of Cor 3.3(iii) gives `1.58` | direct evaluation of the displayed closed form (also reproducible from `arch_tail_budget.py` inputs) |
| T=800 paragraph | entrywise tail bound `3.18e-3` | `arch_tail_budget_c100_N200_T800.json`: `entry_abs_upper` |
| T=800 paragraph | cutoff-free Arb LDL^T: `n_+ = 401`, `n_- = 0` at 9000 bits | `c100_N200_arb_ldlt_prec9000_provenance.json` (regenerated 2026-07-02 by `arb_ldlt_certify.py`; original log retained) |
| T=800 paragraph | `B_T < 1e-59` requires `T ~ 8e62` | `arch_tail_exact_vs_asymptotic.json`: `certification_floor_solve` |
| Figure 2 | eigenvalue flow, strict order + within-B_T + monotone on the full T ladder; `lambda_min` negatives `-1.9e-2, -5.3e-7, -3.9e-10` at T=11,14,18; limit `9.7e-15` | `eigenflow_c13N4.json` |
| (package-level; not displayed in the manuscript) | original zero-side confirmation at M<=64, signed error `-8.798e-8` | `zero_side_values.json` |

## Boundary

The traced values are finite reproducibility data.  They do not prove RH,
Weil positivity, an asymptotic prime-location bound, a next-prime theorem, or
a factoring result.


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Akiva Groskin

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/LICENSE-PAPER-CC-BY-4.0.txt <==
Paper license notice

The manuscript files main.tex and main.pdf are released under the Creative
Commons Attribution 4.0 International license, abbreviated CC-BY-4.0.

License text:
https://creativecommons.org/licenses/by/4.0/

Attribution:
Akiva Groskin, "A finite CvS-to-Guinand-Weil dictionary and archimedean tail
order for the truncated Weil form".

The companion Python scripts and package documentation are released under the
MIT license in LICENSE.


==> anc/NOVELTY_BOUNDARY_AUDIT.md <==
# Novelty Boundary Audit

> Paths below are relative to this package: verification scripts are in `scripts/`, their JSON/log outputs in `artifacts/`, LaTeX source in `source/`, figures in `figures/`.

Timestamp: 2026-06-26 02:02:26 IDT

Scope: this file records the package-local novelty and attribution boundary for

```text
A finite CvS-to-Guinand-Weil dictionary and archimedean tail order
for the truncated Weil form
```

It is not a proof substitute.  It is a collision and attribution guard for the
exact object claimed in the paper.

## Checked Object

The lean Paper 2 object is:

- a finite forward dictionary
  `v -> T_v -> K_v -> hat(g_v) -> g_v` from a real even finite CvS Galerkin
  vector to a compactly supported Guinand-Weil test function;
- the exact source-by-source identity showing that the cutoff-free finite CvS
  quadratic form equals the classical nontrivial-zero side for this induced
  test object;
- the exact finite source quotient of dimension `2N+1`;
- the positive-dimensional non-collapsing pole-neutral finite subfamily, used
  as a support corollary rather than a standalone priority claim;
- the finite-cutoff archimedean tail-order theorem obtained by differentiating
  the finite-T archimedean source;
- strict observability and strict total positivity of that isolated post-band
  archimedean tail increment.

The claim is not the classical Guinand-Weil formula, not the CvS or CCM finite
matrix construction, not the prime-piece Loewner representation, not a broad
Loewner/operator-monotone framework, not the closed-form archimedean-entry
correction, and not Cauchy total positivity itself.

## Verdict

The novelty wording supported by the audit is:

```text
To our knowledge, within the cited CvS, CCM, Silva, Suzuki, and bandlimited
Guinand-Weil boundary,
this paper gives an exact finite forward dictionary from a real even CvS
Galerkin coefficient vector to a compactly supported Guinand-Weil test
function.  For this induced test object, the cutoff-free finite CvS quadratic
form equals the classical nontrivial-zero sum, and finite signed sources factor
through an exact `2N+1` source quotient and admits a non-collapsing
positive-dimensional pole-neutral subfamily.  The same finite source
convention yields the finite-cutoff archimedean tail-order theorem, including
strict observability and strict total positivity for the isolated post-band
archimedean increment.
```

The verdict is `DEFENSIBLE WITH QUALIFIER`.  The audit does not support
stronger priority wording.

## Prior-Art Boundary

The manuscript should continue to credit:

- Guinand and Weil for the classical explicit formula;
- Bombieri, Connes, Connes-Consani, CvS, and CCM for the surrounding
  Weil-positivity, trace-formula, and finite-matrix framework;
- Suzuki for the screw-function framework;
- Silva for the prime-piece Loewner and operator-monotone boundary, plus the
  exact archimedean-entry correction;
- Simon, Bertola-Gekhtman-Szmigielski, and the classical total-positivity
  literature for the Cauchy total-positivity mechanism.

The package-level attribution boundary also records Andrews's independent
reproduction and convergence work; that work is not a load-bearing citation for
the compact theorem note.

The correction-facing motivation paragraph credits Andrews and Silva for the
cutoff-free and cutoff-sensitivity boundary.  It does not alter the novelty
claim above.

## Removed From Paper 2 Claim

The active Paper 2 release is narrowed to the results listed above.  Earlier
working-draft material outside that boundary is
not part of the Paper 2 novelty claim.

## Exact-Object Search Record

Earlier exact-object refreshes in this package found no collision for:

```text
all:"finite-cutoff archimedean tail order"
all:"CvS-to-Guinand-Weil"
all:"finite CvS-to-Guinand-Weil dictionary"
all:"finite source quotient" AND all:"Guinand-Weil"
all:"finite-cutoff archimedean total positivity"
all:"archimedean tail total positivity"
all:"Cauchy-Stieltjes archimedean tail"
```

The broader Zenodo, web, and GitHub checks returned classical or adjacent
material, Silva/Andrews attribution-boundary records, or noisy non-collisions,
not the finite CvS coefficient-vector-to-Guinand-Weil dictionary plus
tail-order object.

The machine-readable refresh artifact is
`novelty_refresh_20260625_202712.json`.

A fresh web sweep at 2026-06-25 20:42 IDT again found no exact-object
collision for the finite CvS-to-Guinand-Weil dictionary, the `2N+1` source
quotient, or the finite-cutoff archimedean tail-order theorem.  Exact-object
queries returned Paper 1, classical Guinand-Weil background, unrelated
GitHub or Zenodo noise, and adjacent but non-colliding material.

## Exact-Object Web Refresh, 2026-06-26 04:06:04 IDT

A narrow exact-object web pass was rerun before the lean-completeness refresh.
The checked query families were:

- `"finite CvS-to-Guinand-Weil dictionary"`;
- `"archimedean tail order" "Weil"`;
- `"finite source quotient" "Guinand-Weil"`;
- `"Cauchy-Stieltjes" "archimedean tail" "Weil"`;
- the same dictionary and tail-order phrases restricted to `arxiv.org`,
  `zenodo.org`, and `github.com`.

Result: no exact-object collision was found.  The arXiv searches returned
classical or adjacent explicit-formula and CvS/CCM material, including
Connes 2602.04022 and CCM 2511.22755, but not the finite coefficient-vector
dictionary or the post-band archimedean tail-order theorem.  The Zenodo and
GitHub restricted searches returned unrelated or noisy hits, including generic
explicit-formula material and non-number-theory repository text, not the object
claimed here.  This refresh supports the same qualified boundary as above; it
does not support stronger priority language.

If external-facing priority wording is strengthened, run a fresh exact-object
novelty check before release.

## Full Novelty + Recency Sweep, 2026-07-02

A complete cite-search / recency / exact-object sweep was run as part of the
2026-07-02 pre-release audit (independent adversarial review round; all
findings independently verified).  Results:

- **Cite-search (who cites us):** ecosystem actors identified and checked:
  Silva (7 Zenodo deposits, June 9-17; latest 20737111; nothing newer on
  Zenodo at sweep time), Andrews (20427500 v2.0; 20938200 Quantitative
  Convergence Law, June 26; orthogonal to this paper), Bradley Martin
  (github `bradleypmartin/dirichlet-bridge`, Hurwitz-zeta/Euler-Maclaurin
  interpolation; orthogonal, no Weil form), plus two new near-field actors:
  Bergen (Zenodo 20684022, Toeplitz recasting, June 14) and Ye (Zenodo
  20998327, regularized-determinant conditional framework, June 28).  None
  collides with any of the four results; none states the dictionary, the
  source quotient, the pole-neutral family, or the tail-order theorem.
- **Recency sweep (May-July 2026):** arXiv date-sorted queries over Weil
  positivity / truncated Weil / Guinand-Weil / zeta spectral triple / zeta
  cycles: only Groskin Paper 1 v2, Suzuki 2606.09096, Connes 2602.04022, and
  Connes-Consani 2606.06604 (unrelated).  No collision.
- **Suzuki 2606.09096 deep check (previously queued, now DONE):** the
  screw-function framework treats the same Weil form in a continuous-variable
  setting (Friedrichs extensions, small-a positivity/simplicity, entire
  boundary-form functions).  It contains NO finite Galerkin dictionary, no
  coefficient-vector-to-test-function transport, no archimedean-cutoff tail
  theorem, no total positivity, and no source quotient.  Framework-adjacent;
  zero collision.  It is cited in the manuscript introduction.
- **Bandlimited literature:** Chirre-Molero 2602.06199 and the
  Carneiro-Chandee-Milinovich line parametrize Guinand-Weil test functions by
  finite coefficient families operationally, but never the exact CvS-matrix
  zero-sum identity, the quotient, or the tail order.  Qualifier-level prior
  art; cited.
- **Classical mechanism:** the autocorrelation g = f * f~ device is Weil's;
  finite-dimensional restrictions of the Weil form are Yoshida 1992 (now
  cited); the divided-difference matrix structure is CvS Prop. 4.1 (now cited
  at equation level).

Per-result verdicts (confirmed at the same qualified ceiling as above):
dictionary + exact zero sum = NOVEL-WITH-QUALIFIER; 2N+1 source quotient =
NOVEL; pole-neutral positive-dimensional family = NOVEL-WITH-QUALIFIER
(Silva 20682834 has the adjacent rank-two pole splitting; cited); tail-order
theorem with strict total positivity and the explicit B_T budget =
NOVEL-WITH-QUALIFIER (finite-T sensitivity first documented empirically by
Silva 20650146, cited; the theorem, the strict TP statement, and the budget
asymptotics have no located precedent).


==> anc/README.md <==
[**← `connes-cvs`**](../../README.md) · [**Papers**](../README.md) &nbsp;|&nbsp; [Riemann zeros](../1_high_precision_riemann_zeros/) · **Guinand-Weil dictionary** · [von Mangoldt measure](../3_matrix_von_mangoldt_measure/)

<div align="center">

# A finite Guinand-Weil dictionary and archimedean tail order<br>for the truncated Weil quadratic form

**The finite Guinand-Weil dictionary - _the structure_ · Akiva Groskin, 2026**

[![arXiv](https://img.shields.io/badge/arXiv-2607.02828-b31b1b.svg)](https://arxiv.org/abs/2607.02828)
[![Zenodo DOI](https://img.shields.io/badge/Zenodo-10.5281%2Fzenodo.21124802-1682D4.svg?logo=zenodo&logoColor=white)](https://doi.org/10.5281/zenodo.21124802)
[![License: CC BY 4.0](https://img.shields.io/badge/License-CC%20BY%204.0-blue.svg)](LICENSE-PAPER-CC-BY-4.0.txt)

</div>

> An exact finite **Guinand-Weil zero-source dictionary** for the truncated Weil form: every value
> of the quadratic form is an exact sum over the nontrivial zeros of ζ. Plus a finite-cutoff
> **archimedean tail-order theorem** with a two-sided certification rule. No claim regarding the
> Riemann Hypothesis.

Part of the [`connes-cvs` series](../../README.md#papers): [**Riemann zeros** - the numerics](../1_high_precision_riemann_zeros/) (the [`connes-cvs`](../../README.md) package) · **Guinand-Weil dictionary - the structure** · [**von Mangoldt measure** - the arithmetic](../3_matrix_von_mangoldt_measure/). Published on arXiv, [arXiv:2607.02828](https://arxiv.org/abs/2607.02828) (math.NT, math.SP), and archived on Zenodo, concept DOI [10.5281/zenodo.21124802](https://doi.org/10.5281/zenodo.21124802) (resolves to the latest version).

**Corrections.** This paper has no errata: **no mathematical statement has been corrected
since publication.** The PDF here is byte-identical to the manuscript in the Zenodo deposit
that the concept DOI above resolves to. One published ancillary value was corrected on
2026-08-14: the derivative envelope ladder in
`artifacts/arch_tail_exact_vs_asymptotic.json` reported `h_+'(t)` at `t = 50`, `100` and
`1000` from a series evaluation that `mp.nsum` had accelerated incorrectly at `dps = 25`, most
visibly at `t = 1000`, where the published `0.0002384087979` should read `0.001000000083`.
The formula in the script was correct and is now evaluated directly from the trigamma
function; Lemma 3.1's envelope holds at every `t` under the corrected values, and
`B_exact`, `B_asym` and the certification-floor solve are unchanged. **No statement in the
manuscript quotes these values, so the manuscript itself is unchanged.** The defect was
identified by B. W. A. Silva. The full change history is in the repository
[CHANGELOG](../../CHANGELOG.md) and in the Zenodo record.

## What this paper proves

For a real even finite Connes-van Suijlekom / Connes-Consani-Moscovici Galerkin coefficient
vector at cutoff `c` and band `N`:

1. an **exact finite Guinand-Weil zero-source dictionary** (Theorem 2.5): every value of the
   truncated Weil quadratic form is an exact sum over the nontrivial zeros of the Riemann zeta
   function, via a band-limited Guinand-Weil test function, with an entry-identification lemma
   pinning the source assembly to the CCM closed forms at equation level (Lemma 2.1);
2. an exact finite **source quotient** of dimension `2N+1`, stated as an iff (Corollary 2.4),
   and a positive-dimensional non-collapsing **pole-neutral** subfamily (Corollary 2.7);
3. a finite-`T` **archimedean tail-order theorem** (Theorem 3.2): past the Galerkin band the
   omitted archimedean tail is a strictly positive definite, strictly totally positive
   Cauchy-Stieltjes increment;
4. a **two-sided certification rule** with an explicit closed-form budget and asymptotic
   `B_T = (2N+1) rho (log(T/2pi)+1)/(pi^2 T)(1+o(1))` (Corollary 3.3), plus a self-contained
   `h_+` envelope lemma (Lemma 3.1).

The manuscript includes a worked example verified against the first 512 nontrivial zeros of
zeta and an eigenvalue-flow demonstration of the certification rule. It makes no claim
regarding the Riemann Hypothesis, Weil positivity, or a prime-location bound.

## Layout

```text
finite_guinand_weil_dictionary_tail_order.pdf   the paper (15 pp)
README.md                                       this file
VERIFICATION.md                                 what each guard checks
requirements.txt                                dependencies
LICENSE-PAPER-CC-BY-4.0.txt · LICENSE           licenses (paper CC-BY-4.0; scripts MIT)
SHA256SUMS                                      checksums for every file
source/      main.tex, main.bib, main.bbl, plainurl.bst   (LaTeX source)
figures/     fig_dictionary.pdf, fig_tailorder.pdf + make_figures.py
scripts/     verification guards (exact symbolic/integer + Arb interval)
artifacts/   guard outputs (JSON) and the 9000-bit certificate log
audit/       CLAIM_TRACE_AUDIT.md, NOVELTY_BOUNDARY_AUDIT.md
```

The `scripts/` guards, grouped by result:

- **Dictionary / source quotient** - `audit_exact_series_identity.py` (single-frequency
  identity), `audit_kernel_span_rank.py` (finite Volterra-kernel span), `audit_full_matrix_source_quotient.py`
  (factorization through the `2N+1` quotient), `audit_pole_neutral_survival.py` (pole-square
  factorization + dimension formula), `verify_finite_dictionary.py` (single-frequency source
  identity + pole normalization by three routes), `verify_dictionary_threeroute.py` (three-route
  dictionary confirmation over the first 512 zeros), `verify_zero_side.py` (original `c=13,N=4`
  zero-side check, retained for continuity).
- **Archimedean tail order** - `verify_arch_tail_order.py` (tail-order algebra + strict total
  positivity), `audit_arch_tail_dt_bridge.py` (rank-two Cauchy density = finite-`T` derivative),
  `arch_tail_budget.py` (Arb interval budget at `c=100, N=200, T=800`), `arch_tail_stress_ladder.py`
  (interval stress ladder across `T, N`, precision), `arch_tail_exact_asymptotic.py` (exact `B_T`
  vs the closed asymptotic; the `B_T = 1e-59` solve).
- **Cutoff-free inertia certificate** - `arb_ldlt_certify.py` (rigorous Arb interval `LDL^T`
  inertia certificate; generator of the 9000-bit `c=100, N=200` certificate).

## Reproduce

Install the pinned environment in `requirements.txt`. The exact integer guard
`audit_exact_series_identity.py` uses only the standard library. Four symbolic
guards (`audit_kernel_span_rank.py`, `audit_full_matrix_source_quotient.py`,
`audit_pole_neutral_survival.py`, and `audit_arch_tail_dt_bridge.py`) require
`sympy`; the numerical dictionary/asymptotic checks require `mpmath`. The four
Arb interval scripts (`verify_arch_tail_order.py`, `arch_tail_budget.py`,
`arch_tail_stress_ladder.py`, and `arb_ldlt_certify.py`) additionally require
`python-flint`. The figure generator requires both `mpmath` and `matplotlib`.

```bash
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_exact_series_identity.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_kernel_span_rank.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_full_matrix_source_quotient.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_pole_neutral_survival.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/verify_finite_dictionary.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_arch_tail_dt_bridge.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/verify_zero_side.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/verify_dictionary_threeroute.py 512
PYTHONDONTWRITEBYTECODE=1 python3 scripts/arch_tail_exact_asymptotic.py
# with python-flint:
PYTHONDONTWRITEBYTECODE=1 python3 scripts/verify_arch_tail_order.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/arch_tail_budget.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/arch_tail_stress_ladder.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/arb_ldlt_certify.py --selftest --c 13 --N 8 --prec 300
```

The archived 2026-07-02 headline-certificate run took about 15 minutes on one
Apple M2 Max core under Python 3.12.11 and `python-flint` 0.8.0. This is a
historical measurement, not a performance guarantee; runtime varies by hardware
and dependency build. Regenerate the certificate with:

```bash
python3 scripts/arb_ldlt_certify.py --selftest --c 100 --N 200 --prec 9000 \
        --json-out artifacts/c100_N200_arb_ldlt_prec9000_provenance.json
```

See `VERIFICATION.md` for the guard-to-theorem map, and `audit/CLAIM_TRACE_AUDIT.md` for the
claim-to-artifact trace.

For archive integrity, run `shasum -a 256 -c SHA256SUMS` before regenerating an
artifact in place. In particular, the explicit `--json-out` command above writes
the current date and measured build/LDL timings into its provenance JSON, so a
fresh successful run is expected to differ from the archived JSON checksum in
those volatile provenance fields.

## Build the paper

The compiled PDF is provided at the top level. To rebuild, first regenerate the
figures if desired, then copy the figure PDFs next to `source/main.tex`:

```bash
python3 figures/make_figures.py  # optional; rewrites figures/fig_*.pdf
cp figures/fig_*.pdf source/
cd source && pdflatex main && bibtex main && pdflatex main && pdflatex main
```

## License

Manuscript and figures: [CC BY 4.0](LICENSE-PAPER-CC-BY-4.0.txt). Verification scripts:
[MIT](LICENSE). Checksums for every file are in `SHA256SUMS`.


==> anc/SHA256SUMS <==
024553c1a77cfaf7e26a566018daaa4acbc5ca0f905fa127004783cef8201050  CLAIM_TRACE_AUDIT.md
c05d77e96fdeda1bf223243cbb72ca27762017444eb1c878185a4411015e92ef  LICENSE
e63de0d462752075a2993b6df09143bd8bdf9bfed9fff2cdf352c8c2f5ab5c4f  LICENSE-PAPER-CC-BY-4.0.txt
c914e2c76fb6db2fb908ec56e09dec0e9eca30a3ad19e66e689980af32f1a894  NOVELTY_BOUNDARY_AUDIT.md
f139b7a2b817a04cfeb874ba26763310a1da9a055c0079321c2db0e80357f886  README.md
c7982655a4f74e111a09abda6bb9ce0623e944ea797965c1bdbb82fc8a3b9ded  VERIFICATION.md
ea475850cc79b80a2eb33b439435f3602b8d04523ecd3c08312e53ae3a735089  arb_ldlt_certify.py
5848b78da772b2013cdcbaf7c6c9e467f33942c634444e453e601d5eec345c94  arch_tail_budget.py
6487cbc8ab70c35dfd22fbc14938dfe223e75905c07a4f292da19648702d3a47  arch_tail_budget_c100_N200_T800.json
420e7773eddf4526167ac33e583455f6d1f00859d9827a9b2f07d5c54d5e6678  arch_tail_dt_bridge_audit.json
6c35b5065babee4cadb626d18a642a63069f1fd86e5aef131c4a69620525d3f7  arch_tail_exact_asymptotic.py
f2edfb1298184e465c0e29becacdb84f04515efeb8c9835e144ab906f29f1277  arch_tail_exact_vs_asymptotic.json
1f15147e3fa55c9946497cf75f6538e11f96589a30af55bfc7d021efa8a23dff  arch_tail_order_check.json
5614168b268809e3c6e6c8aa7154845c1d67711f71cb3aebe15f85977d5eb011  arch_tail_stress_ladder.json
2427228e203ac37df887eadde03aa18a943632ad54ac3341ba669ea1e1604237  arch_tail_stress_ladder.py
d809b8eb0670d908e2225d36a824045767611d9ed4da2e4f523f70cc22864e32  audit_arch_tail_dt_bridge.py
ef8d71f83796dc0aa24454c5dd22105fe15f2059fefa8010331cf38b066645f8  audit_exact_series_identity.py
0156c050883e2a7f9af13078079099473e63fc0074c841a800bfd91c06d3b167  audit_full_matrix_source_quotient.py
a1c94a8f18fcfc23f93d3ea292bf200685ff27640d88251542fe25e4ee5edd2b  audit_kernel_span_rank.py
faa80b9345907eafa2742a4c5ae3e44abd81373db0b8cd51eaa72feccf4c0718  audit_pole_neutral_survival.py
e2b3c7139fac99fce4aaf502462fb8d00290d6be053ed3b2a59181afd278ce58  c100_N200_arb_ldlt_prec9000.log
ccb6327eb2f5fc2d81fae923b2db272d4371b7bcbd0ef995562fb99e04538e98  c100_N200_arb_ldlt_prec9000_provenance.json
96638f6441559f3769bedbe4408b371852eb2e7f5f1f8dd3c68fe9c30f97ba7f  eigenflow_c13N4.json
43f7fbe563c22df31cfd22a24d3ada933d08d97d1504b0770b4ec684038d59c4  exact_series_audit.json
29d152531470cac31847ea3e5c4dd170956c65aa0d124642518b7a1cac6e128c  full_matrix_source_quotient_audit.json
d95d99efff9bda8da174e301935b2e09a6e17c1eea38b8127c2ccd799746d53a  kernel_span_rank_audit.json
fff598d7da4b446d0910d44dfda24d921b8af95029770c49dab3121b39468f10  make_figures.py
9a55bb71ad4595c7541c3d362a9753668d961d8b469c41a6e315da05c59d0f7a  novelty_refresh_20260625_202712.json
ef221a17cc4e9a92c550adc1837de007a92e046ac11ec31e9febbdd0934aedcc  pole_neutral_survival_audit.json
59c775ca138e3576d3f675e039405b953e2fc53fb873b3a35b7038bed78aa75d  requirements.txt
b6382ce9fc80c7ffa557e2e003b33f6f836eac01ec289b898458f798876b58d4  threeroute_c13N4_package.json
63ccf83857e1108c905d977da18eaea4277a64fcdb5661c27d2a28ed87301227  threeroute_c29N6_generic.json
95e0f1d613d217478b1145ddef7fd884b0aa2c42bb477474848e44256df8f83d  threeroute_c29N6_poleneutral.json
8f22e25ddceceec3f11674f2939da7fa8fa0d5dd194f26d346c953caf71a868e  verify_arch_tail_order.py
345df0765c9ca9538bab71de12b2a90ea83ea08fb68abb7114b7e8d7f2812bdd  verify_dictionary_threeroute.py
8df5f474c193b37b80b0cd340f7d9a8a491bf7e42f3061c96f97361d95376ca9  verify_finite_dictionary.py
40700252db7051b13e933527be39b18a3e34ef4f4158f2c435173a983158db29  verify_zero_side.py
ea1e460072655120ab4e72a95fd9d29bff2881d03066d19f9840a93d8f36290e  zero_side_values.json
daeab9c52cd1e2eaf76054fd212222ee6430b7acf6541c75031b2ab4bdb10676  zeta_zeros_512_dps30.json


==> anc/VERIFICATION.md <==
# Zero-Source Transport Verification Report

Last updated: 2026-08-12 (release-coherence audit, dependency and reproducibility
commands corrected; mathematical artifacts unchanged)

Package:

```text
A finite Guinand-Weil dictionary and archimedean tail order
for the truncated Weil quadratic form
```

## Body Boundary

The manuscript is a compact theorem paper with two theorem spines, one finite
quotient corollary, one support corollary, and one certification corollary:

1. exact finite Guinand-Weil zero-source dictionary (Theorem 2.5), with an
   entry-identification lemma (Lemma 2.1) pinning the source assembly to the
   CCM closed forms at equation level;
2. exact finite source quotient of dimension `2N+1`, now stated as an iff
   (Corollary 2.4);
3. positive-dimensional non-collapsing pole-neutral finite subfamily
   (Corollary 2.7), with the diagonal derivative identity now stated and
   proved;
4. finite-T archimedean tail order after the Galerkin band (Theorem 3.2),
   including strict observability and strict total positivity, upgraded to a
   two-sided finite certification rule with an explicit closed-form budget and
   the asymptotic `B_T = (2N+1) rho (log(T/2pi)+1)/(pi^2 T) (1+o(1))`
   (Corollary 3.3);
5. a self-contained envelope lemma (Lemma 3.1): `h_+'(t) <= 1/t + 13/(10 t^2)`
   and hence `h_+(t) <= log t - 8/5` for all `t >= 7`, given only the Arb
   interval value `h_+(7)`; this removes the earlier circular provenance of the
   log envelope.

The manuscript now contains a worked example (c=13, N=4) with a zero-side
table over the first 512 zeros of zeta, and two figures generated by
`make_figures.py`.

The paper does not claim RH, Weil positivity, a prime-location bound, a
next-prime theorem, a factoring result, or an inverse map from arbitrary
Guinand-Weil test functions to finite Galerkin vectors.

## Core Verification Commands

Run from this directory after installing `requirements.txt` (`sympy` for the
symbolic guards, `mpmath` for the numerical dictionary/asymptotic guards,
`python-flint` for the Arb scripts, and `matplotlib` only for
`figures/make_figures.py`):

```bash
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_exact_series_identity.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_kernel_span_rank.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_full_matrix_source_quotient.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_pole_neutral_survival.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/verify_finite_dictionary.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/audit_arch_tail_dt_bridge.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/verify_zero_side.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/verify_dictionary_threeroute.py 512
PYTHONDONTWRITEBYTECODE=1 python3 scripts/arch_tail_exact_asymptotic.py
PYTHONDONTWRITEBYTECODE=1 python3 scripts/verify_arch_tail_order.py        # needs python-flint
PYTHONDONTWRITEBYTECODE=1 python3 scripts/arch_tail_budget.py              # needs python-flint
PYTHONDONTWRITEBYTECODE=1 python3 scripts/arch_tail_stress_ladder.py       # needs python-flint
PYTHONDONTWRITEBYTECODE=1 python3 scripts/arb_ldlt_certify.py --selftest --c 13 --N 8 --prec 300
```

Expected highlights:

```text
exact series identity audit passed
kernel span-rank audit passed
full-matrix source-quotient audit passed
pole-neutral survival audit passed
finite dictionary checks passed        (3 independent pole routes, <= ~1e-61)
archimedean dT bridge: symbolic residuals 0; direct max abs error ~9.5e-125
three-route dictionary check: |route1-route2| ~ 2e-10 (generic, c=29,N=6),
  ~1e-14 (pole-neutral), ~2e-15 (c=13,N=4); zero side to M=512
archimedean tail-order checks passed   (h_+(7) Arb interval; strict TP smoke)
archimedean tail budget: trace <= 0.8965687..., entry <= 3.1772e-3
arb_ldlt_certify selftest PASS; c=13,N=8: n_pos=17 n_neg=0 CERTIFIED
```

The headline cutoff-free certificate (c=100, N=200, 9000 bits, n_pos=401,
n_neg=0) is regenerated by

```bash
python3 scripts/arb_ldlt_certify.py --selftest --c 100 --N 200 --prec 9000 \
        --json-out artifacts/c100_N200_arb_ldlt_prec9000_provenance.json
```

and its provenance JSON ships with the package alongside the original log. The
archived 2026-07-02 run took about 15 minutes on one Apple M2 Max core under
Python 3.12.11 and `python-flint` 0.8.0; that is historical provenance, not a
cross-platform runtime guarantee.

Run `shasum -a 256 -c SHA256SUMS` before regenerating artifacts in place. The
headline command writes the current date and measured build/LDL timings into the
provenance JSON, so those volatile fields make a fresh successful artifact differ
from the archived checksum.

## Artifact Trace

- `exact_series_audit.json`: exact integer checks, single-frequency identity.
- `kernel_span_rank_audit.json`: exact Volterra-kernel span rank through N=30.
- `full_matrix_source_quotient_audit.json`: exact `2N+1` source-quotient rank
  checks through N=30.
- `pole_neutral_survival_audit.json`: exact symbolic checks over Q(b) for the
  pole-square factorization and moment-row independence (3311 pole-square
  entries; 18 moment-independence determinant cases; 45 tabulated instances of
  the dimension formula `dim = N-s-1`, checked as exact rank computations of
  the assembled row systems).
- `arch_tail_order_check.json`: certified `h_+` threshold, rank-two Cauchy
  divided-difference guard, strict-total-positivity smoke checks (N=2: 251
  minors; N=3: 3431 minors; zero bad minors).  Smoke checks are not proof
  substitutes; the theorem's proof is the Andreief/Cauchy argument.
- `arch_tail_dt_bridge_audit.json`: symbolic, direct-kernel, and
  finite-difference verification that the finite-T Cauchy tail density is the
  derivative of the archimedean source convention (includes the diagonal
  bridge now displayed in the manuscript proof).
- `arch_tail_budget_c100_N200_T800.json`, `arch_tail_stress_ladder.json`:
  Arb interval outputs for the displayed tail envelopes.  The final tail
  envelope `h_+(t) <= log t` is proved in manuscript Lemma 3.1 for all
  `t >= 7` (self-contained; no external asymptotic needed).
- `threeroute_c29N6_generic.json`, `threeroute_c29N6_poleneutral.json`,
  `threeroute_c13N4_package.json`: the three-route dictionary confirmation
  (closed-form CCM assembly vs source-side evaluation vs zero-side sums to
  M=512, with rank-two tail corrections carrying explicit remainder bounds).
  The c=13 route-1 value is the provenance of the SOURCE_TOTAL constant in
  `verify_zero_side.py`.
- `zeta_zeros_512_dps30.json`: cached ordinates of the first 512 zeros.
- `eigenflow_c13N4.json`: the monotone eigenvalue flow lambda_j(Q_T^tot) up to
  lambda_j(Q_inf) with the B_T sandwich at c=13, N=4 (Figure 2 data): strict
  order, within-budget, and monotonicity all hold on the full T ladder.
- `zero_side_values.json`: the original M<=64 zero-side confirmation.
- `c100_N200_arb_ldlt_prec9000.log` (+ `_provenance.json`): the cutoff-free
  Arb interval LDL certificate, n_pos=401, n_neg=0; generator
  `arb_ldlt_certify.py` ships in-package with a self-test that checks the Arb
  entries against an independent mpmath recomputation of the same closed forms,
  agreeing to a relative tolerance of 1e-60. That is an agreement test, not a
  strict ball-containment test: the mpmath mirror truncates its geometric sums
  near 1e-70, so containment is not the assertion being made.
- `fig_dictionary.pdf`, `fig_tailorder.pdf`: manuscript figures; generator
  `make_figures.py`.

## Current Gate Status

- PDF build: passed (pdflatex + bibtex, no warnings, no undefined references).
- Manuscript scans: no em dashes; no banned-superlative hits; en dashes for
  all name pairs.
- Bibliography: 29 entries, all cited; Arb, Karlin 1968, Andreief 1886 +
  Forrester 2019, Yoshida 1992 added in the 2026-07-02 revision; Suzuki
  2606.09096 and Chirre-Molero now compiled into the bibliography (they were
  present in main.bib but missing from the shipped .bbl before this pass).
- Core script gate: passed as a two-interpreter gate (a plain python3 for the
  sympy/mpmath scripts; a python-flint-equipped interpreter for the Arb
  scripts).
- Pole guard upgraded: the pole normalization is now checked by three
  genuinely independent routes (y-integral; two-sided xi-integral against
  e^{-pi xi}, which exercises the evenness step; the closed-form
  C_c beta^2 (row)^2 square), all to ~1e-61.  The earlier two-route version
  was tautological under a change of variables.
- Release mirrors and archives: rebuilt after the final package pass, then
  verified by checksum and extraction gates (see SHA256SUMS).


==> anc/arb_ldlt_certify.py <==
#!/usr/bin/env python3
"""Rigorous interval certificate of the inertia of the cutoff-free truncated Weil block.

Every matrix entry of tau = W_{0,2} - W_R - W_p (the cutoff-free assembly; no
finite archimedean cutoff T anywhere) is computed as an Arb ball with a rigorous
error enclosure, and the inertia is certified by an interval LDL^T factorization
(Sylvester's criterion): when every pivot ball is strictly signed, the counts
(n_pos, n_neg) are proved, not observed.  This is the certificate quoted in the
manuscript's "T=800 correction scale" paragraph (c=100, N=200, 9000 bits:
n_pos = 401, n_neg = 0).

Archimedean entries use closed forms built from digamma/trigamma values at
1/4 + i pi n/L plus geometric sums with rigorously bounded remainders:
  rho(x) = sum_k e^{-(2k+1/2)x},  c_k = 2k+1/2,  w = 2 pi n/L,
  S(n)  = (1/2) Im psi(1/4 + i pi n/L)          - w  * G_S
  CC(n) = -(1/2)(Re psi(1/4 + i pi n/L)-psi(1/4)) + G_CC
  XC(n) = (1/4) Re psi'(1/4 + i pi n/L)          - L G_XC1 - G_XC2
Self-test: the Arb entries are checked to agree with an independent mpmath
recomputation of the same closed forms to a relative tolerance of 1e-60.  This
is an agreement test, not a strict ball-containment test: the mpmath mirror
truncates its geometric sums near 1e-70, so containment is not the assertion
being made.

Usage:
  python3 arb_ldlt_certify.py --selftest --c 13 --N 8 --prec 300
  python3 arb_ldlt_certify.py --c 100 --N 200 --prec 9000 --json-out cert.json
Requires python-flint (Arb) and mpmath.
"""
import argparse
import datetime
import json
import sys
import time

from flint import arb, acb, arb_mat, ctx
import mpmath as mp


def ts():
    return datetime.datetime.now().strftime("%H:%M:%S")


def prime_powers_up_to(c):
    """[(q, p)] for prime powers q = p^a <= c."""
    primes = []
    x = 2
    while x <= c:
        if all(x % p for p in primes):
            primes.append(x)
        x += 1
    out = []
    for p in primes:
        q = p
        while q <= c:
            out.append((q, p))
            q *= p
    return out


def trigamma_acb(z):
    return z.polygamma(acb(1))


def _geom_sums(n, L, prec):
    """(G_S, G_CC, G_XC1, G_XC2) arb balls with a rigorous tail remainder."""
    PI = arb.pi()
    w = 2 * PI * n / L
    w2 = w * w
    gS = arb(0); gCC = arb(0); gX1 = arb(0); gX2 = arb(0)
    thr = arb(2) ** (-(prec + 24))
    k = 0
    while True:
        c_k = arb(2 * k) + arb('0.5')
        e = (-c_k * L).exp()
        den = c_k * c_k + w2
        gS += e / den
        if n != 0:
            gCC += e * w2 / (c_k * den)
        gX1 += e * c_k / den
        gX2 += e * (c_k * c_k - w2) / (den * den)
        if e < thr and k > 2:
            break
        k += 1
    c_next = arb(2 * (k + 1)) + arb('0.5')
    one_m_z = 1 - (-2 * L).exp()
    tail_geo = (-c_next * L).exp() / one_m_z
    rem = arb(4) * tail_geo

    def widen(x):
        return x + arb(0, rem)
    return widen(gS), widen(gCC), widen(gX1), widen(gX2)


def arb_closed_forms(N, c, prec):
    ctx.prec = prec
    L = arb(c).log()
    PI = arb.pi()
    quarter = arb('0.25')
    psi_quarter = quarter.digamma()
    S = [arb(0)] * (N + 1)
    CC = [arb(0)] * (N + 1)
    XC = [arb(0)] * (N + 1)
    for n in range(N + 1):
        w = 2 * PI * n / L
        zarg = acb(quarter, PI * n / L)
        psi = zarg.digamma()
        psi1 = trigamma_acb(zarg)
        gS, gCC, gX1, gX2 = _geom_sums(n, L, prec)
        if n == 0:
            S[n] = arb(0)
            CC[n] = arb(0)
        else:
            S[n] = arb('0.5') * psi.imag - w * gS
            CC[n] = -arb('0.5') * (psi.real - psi_quarter) + gCC
        XC[n] = arb('0.25') * psi1.real - L * gX1 - gX2
    return S, CC, XC, L


def arb_J(L):
    U = (L / 2).exp()
    return -2 * (U + 1).log() + (U * U + 1).log() + 2 * U.atan() + arb(2).log() - arb.pi() / 2


def arb_kappa(L):
    eL = L.exp()
    return (4 * arb.pi() * (eL - 1) / (eL + 1)).log() + arb.const_euler()


def build_arb_tau(c, N, prec):
    """tau = W02 - WR - Wp as an arb_mat, entries rigorous balls."""
    ctx.prec = prec
    S, CC, XC, L = arb_closed_forms(N, c, prec)
    PI = arb.pi()
    sp2 = 16 * PI * PI
    l2 = L * L
    pref02 = 32 * L * (L / 4).sinh() ** 2
    kappa = arb_kappa(L)
    J = arb_J(L)

    pdata = prime_powers_up_to(c)
    weights = [arb(p).log() * (arb(q) ** arb('-0.5')) for (q, p) in pdata]
    positions = [arb(q).log() for (q, p) in pdata]
    M = len(weights)

    def S_signed(nn):
        return S[nn] if nn >= 0 else -S[-nn]

    DIM = 2 * N + 1
    A = arb_mat(DIM, DIM)
    for i in range(DIM):
        n = i - N
        for j in range(i, DIM):
            m = j - N
            num = l2 - sp2 * m * n
            den = (l2 + sp2 * m * m) * (l2 + sp2 * n * n)
            W02 = pref02 * num / den
            if n == m:
                WR = kappa + 2 * CC[abs(n)] + J - (2 / L) * XC[abs(n)]
            else:
                WR = (S_signed(m) - S_signed(n)) / (PI * (n - m))
            Wp = arb(0)
            for idx in range(M):
                y = positions[idx]
                if n == m:
                    q = 2 * (1 - y / L) * (2 * PI * n * y / L).cos()
                else:
                    q = ((2 * PI * m * y / L).sin() - (2 * PI * n * y / L).sin()) / (PI * (n - m))
                Wp += weights[idx] * q
            val = W02 - WR - Wp
            A[i, j] = val
            A[j, i] = val
    return A, DIM


def certified_inertia(A, DIM, heartbeat=50):
    """Interval LDL^T.  Returns (n_pos, n_neg, undetermined_pivot_or_None)."""
    d = [None] * DIM
    Lf = [[arb(0)] * DIM for _ in range(DIM)]
    n_pos = 0
    n_neg = 0
    t0 = time.time()
    for i in range(DIM):
        s = A[i, i]
        for k in range(i):
            s = s - Lf[i][k] * Lf[i][k] * d[k]
        d[i] = s
        if s > 0:
            n_pos += 1
        elif s < 0:
            n_neg += 1
        else:
            return n_pos, n_neg, i
        for j in range(i + 1, DIM):
            t = A[j, i]
            for k in range(i):
                t = t - Lf[j][k] * Lf[i][k] * d[k]
            Lf[j][i] = t / d[i]
        if heartbeat and (i + 1) % heartbeat == 0:
            el = time.time() - t0
            print("  [ldlt] pivot %d/%d  elapsed=%.0fs  eta=%.0fs"
                  % (i + 1, DIM, el, el / (i + 1) * (DIM - i - 1)), flush=True)
    return n_pos, n_neg, None


def selftest(c=13, N=8, prec=300):
    """Arb entries must agree with an independent mpmath recomputation to a
    relative tolerance of 1e-60.  This is an agreement test, not strict ball
    containment; see the module docstring."""
    print("[%s] SELF-TEST c=%d N=%d prec=%d ..." % (ts(), c, N, prec), flush=True)
    S, CC, XC, L = arb_closed_forms(N, c, prec)
    mp.mp.dps = 80
    Lm = mp.log(c)
    ok = True
    for n in range(N + 1):
        w = 2 * mp.pi * n / Lm
        z = mp.mpf(1)/4 + 1j * mp.pi * n / Lm
        psi = mp.digamma(z)
        psi1 = mp.polygamma(1, z)
        gS = gCC = gX1 = gX2 = mp.mpf(0)
        k = 0
        while True:
            c_k = 2 * k + mp.mpf('0.5')
            e = mp.e ** (-c_k * Lm)
            den = c_k * c_k + w * w
            gS += e / den
            if n != 0:
                gCC += e * w * w / (c_k * den)
            gX1 += e * c_k / den
            gX2 += e * (c_k * c_k - w * w) / (den * den)
            if e < mp.mpf(10) ** -70 and k > 2:
                break
            k += 1
        if n == 0:
            Sm, CCm = mp.mpf(0), mp.mpf(0)
        else:
            Sm = mp.im(psi) / 2 - w * gS
            CCm = -(mp.re(psi) - mp.digamma(mp.mpf(1)/4)) / 2 + gCC
        XCm = mp.re(psi1) / 4 - Lm * gX1 - gX2
        for (ball, mpv, nm) in ((S[n], Sm, 'S'), (CC[n], CCm, 'CC'), (XC[n], XCm, 'XC')):
            # the mpmath mirror truncates its geometric sums near 1e-70, so compare
            # at relative tolerance 1e-60 rather than by strict ball containment
            diff = (ball - arb(mp.nstr(mpv, 70))).abs_upper()
            scale = max(abs(float(mpv)), 1.0)
            if float(diff) > 1e-60 * scale:
                print("  FAIL n=%d %s: |arb - mpmath| = %s" % (n, nm, diff), flush=True)
                ok = False
    print("[%s] SELF-TEST %s (Arb entries agree with independent mpmath "
          "recomputation to 60 digits)" % (ts(), "PASS" if ok else "FAIL"), flush=True)
    return ok


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--c", type=int, default=13)
    p.add_argument("--N", type=int, default=8)
    p.add_argument("--prec", type=int, default=300, help="Arb working precision in bits")
    p.add_argument("--selftest", action="store_true")
    p.add_argument("--json-out", type=str, default="")
    args = p.parse_args()

    if args.selftest and not selftest():
        sys.exit(1)

    print("[%s] ARB LDL^T CERTIFY  c=%d N=%d prec=%d bits (~%.0f digits)"
          % (ts(), args.c, args.N, args.prec, args.prec * 0.301), flush=True)
    t0 = time.time()
    A, DIM = build_arb_tau(args.c, args.N, args.prec)
    t_build = time.time() - t0
    print("[%s] cutoff-free block built, dimension %d (%.1fs); interval LDL^T ..."
          % (ts(), DIM, t_build), flush=True)
    t1 = time.time()
    n_pos, n_neg, undet = certified_inertia(A, DIM)
    t_ldlt = time.time() - t1
    if undet is None:
        print("[%s] RESULT: n_pos=%d n_neg=%d  (%.1fs)" % (ts(), n_pos, n_neg, t_ldlt), flush=True)
        print("  >>> CERTIFIED %s (rigorous Arb interval LDL^T, all %d pivots strictly signed)"
              % ("positive-definite" if n_neg == 0 else "indefinite", DIM), flush=True)
    else:
        print("[%s] UNDETERMINED at pivot %d (ball straddles 0): raise --prec" % (ts(), undet), flush=True)

    if args.json_out:
        out = dict(script="arb_ldlt_certify.py", c=args.c, N=args.N, dimension=DIM,
                   prec_bits=args.prec, n_pos=n_pos, n_neg=n_neg,
                   undetermined_pivot=undet,
                   certified_positive_definite=bool(undet is None and n_neg == 0),
                   build_seconds=round(t_build, 1), ldlt_seconds=round(t_ldlt, 1),
                   date=datetime.datetime.now().isoformat(timespec="seconds"))
        with open(args.json_out, "w") as f:
            json.dump(out, f, indent=2)
        print("wrote %s" % args.json_out, flush=True)


if __name__ == "__main__":
    main()


==> anc/arch_tail_budget.py <==
#!/usr/bin/env python3
"""Interval tail-budget bounds for the finite-T archimedean tail theorem.

The theorem proves

    0 <= Q_infty - Q_T <= B_T I

after the cutoff T is past the Galerkin band and the scalar positivity
threshold.  This script evaluates the scalar trace and entry envelopes used in
the c=100, N=200, T=800 paragraph.  The dyadic finite pieces use Arb interval
evaluation of h_+.  The final tail uses the envelope h_+(tau) <= log(tau),
which the manuscript proves self-containedly for ALL tau >= 7 (Lemma 3.1:
the trigamma-series derivative bound h_+'(t) <= 1/t + 13/(10 t^2) integrated
from the Arb-certified value h_+(7) < 0.1072 gives h_+(t) <= log t - 8/5).
The historical threshold field records that the final dyadic endpoint also
exceeds 10^6, far above the proven validity edge t = 7.
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

from flint import acb, arb, ctx


LOG_TAIL_THRESHOLD = arb("1000000")


def h_plus(tau: arb) -> arb:
    z = acb(arb("0.25"), tau / 2)
    return z.digamma().real - arb.pi().log()


def j_log_tail(a0: arb, n: int, rho: arb) -> arb:
    """Integral from a0 to infinity of log(rho*a)/(a-n)^2 da."""
    nn = arb(n)
    if n == 0:
        return ((rho * a0).log() + 1) / a0
    return (rho * a0).log() / (a0 - nn) + (a0 / (a0 - nn)).log() / nn


def trace_norm_integral(a0: arb, a1: arb, nmax: int) -> arb:
    total = arb(0)
    for n in range(-nmax, nmax + 1):
        nn = arb(n)
        total += 1 / (a0 - nn) - 1 / (a1 - nn)
        total += 1 / (a0 + nn) - 1 / (a1 + nn)
    return total


def trace_log_tail(a0: arb, nmax: int, rho: arb) -> arb:
    total = arb(0)
    for n in range(-nmax, nmax + 1):
        total += j_log_tail(a0, n, rho)
        total += j_log_tail(a0, -n, rho)
    return total


def entry_max_integral(a0: arb, a1: arb, nmax: int) -> arb:
    return 2 * (1 / (a0 - nmax) - 1 / (a1 - nmax))


def entry_log_tail(a0: arb, nmax: int, rho: arb) -> arb:
    return 2 * j_log_tail(a0, nmax, rho)


def up(x: arb) -> arb:
    return x.upper()


def arb_to_text(x: arb) -> str:
    return str(x).replace("\n", " ")


def compute_bounds(c: int, nmax: int, cutoff: int, prec: int, dyadic_count: int) -> dict:
    ctx.prec = prec
    pi = arb.pi()
    L = arb(c).log()
    rho = 2 * pi / L
    T = arb(cutoff)
    a_start = T / rho

    trace_sum = arb(0)
    entry_sum = arb(0)
    intervals = []

    A = T
    for k in range(dyadic_count):
        B = 2 * A
        a0 = A / rho
        a1 = B / rho
        hB = up(h_plus(B))
        trace_piece = hB / (pi * pi) * trace_norm_integral(a0, a1, nmax)
        entry_piece = hB / (pi * pi) * entry_max_integral(a0, a1, nmax)
        trace_sum += trace_piece
        entry_sum += entry_piece
        if k < 6 or k == dyadic_count - 1:
            intervals.append(
                {
                    "k": k,
                    "A": arb_to_text(A),
                    "B": arb_to_text(B),
                    "h_plus_B_upper": arb_to_text(hB),
                    "trace_piece_upper": arb_to_text(trace_piece),
                    "entry_piece_upper": arb_to_text(entry_piece),
                }
            )
        A = B

    R = A
    aR = R / rho
    tail_log_envelope_pass = bool(R > LOG_TAIL_THRESHOLD)
    trace_tail = trace_log_tail(aR, nmax, rho) / (pi * pi)
    entry_tail = entry_log_tail(aR, nmax, rho) / (pi * pi)
    trace_total = trace_sum + trace_tail
    entry_total = entry_sum + entry_tail

    global_trace_log = trace_log_tail(a_start, nmax, rho) / (pi * pi)
    global_entry_log = entry_log_tail(a_start, nmax, rho) / (pi * pi)
    h7 = h_plus(arb(7))

    return {
        "status": "INTERVAL-DYADIC-UPPER, final tail bounded by the envelope h_plus(tau)<=log(tau), proved in the manuscript (Lemma 3.1) for all tau>=7",
        "c": c,
        "N": nmax,
        "dimension": 2 * nmax + 1,
        "T": cutoff,
        "prec_bits": prec,
        "dyadic_count": dyadic_count,
        "L": arb_to_text(L),
        "rho": arb_to_text(rho),
        "rho_N": arb_to_text(rho * nmax),
        "two_rho_N": arb_to_text(2 * rho * nmax),
        "a_start": arb_to_text(a_start),
        "threshold_pass": bool(T > rho * nmax and T > arb(7)),
        "h_plus_7_interval": arb_to_text(h7),
        "h_plus_7_positive": bool(h7.lower() > 0),
        "tail_after_R": arb_to_text(R),
        "tail_log_envelope_threshold": arb_to_text(LOG_TAIL_THRESHOLD),
        "tail_log_envelope_pass": tail_log_envelope_pass,
        "trace_budget_upper": arb_to_text(trace_total),
        "entry_abs_upper": arb_to_text(entry_total),
        "global_log_trace_upper": arb_to_text(global_trace_log),
        "global_log_entry_upper": arb_to_text(global_entry_log),
        "finite_dyadic_trace_sum": arb_to_text(trace_sum),
        "finite_dyadic_entry_sum": arb_to_text(entry_sum),
        "log_tail_trace_remainder": arb_to_text(trace_tail),
        "log_tail_entry_remainder": arb_to_text(entry_tail),
        "final_tail_bound": "uses the envelope h_plus(tau) <= log(tau), proved in manuscript Lemma 3.1 for all tau >= 7",
        "sample_intervals": intervals,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--c", type=int, default=100)
    parser.add_argument("--N", type=int, default=200)
    parser.add_argument("--T", type=int, default=800)
    parser.add_argument("--prec", type=int, default=300)
    parser.add_argument("--dyadic-count", type=int, default=80)
    parser.add_argument("--json-out", type=Path, default=Path("arch_tail_budget_c100_N200_T800.json"))
    args = parser.parse_args()

    result = compute_bounds(args.c, args.N, args.T, args.prec, args.dyadic_count)
    text = json.dumps(result, indent=2, sort_keys=True)
    print(text)
    if args.json_out:
        args.json_out.write_text(text + "\n")


if __name__ == "__main__":
    main()


==> anc/arch_tail_budget_c100_N200_T800.json <==
{
  "L": "[4.6051701859880913680359829093687284152022029772575459520666558019351452193547049604719944 +/- 1.22e-89]",
  "N": 200,
  "T": 800,
  "a_start": "[586.34847910354219269822994219140374124119445765063147772134560571184156880234118062262940 +/- 4.21e-87]",
  "c": 100,
  "dimension": 401,
  "dyadic_count": 80,
  "entry_abs_upper": "[0.003177234852221052174082605096916340150129704377292757640677237328325300308270334563220740 +/- 2.64e-91]",
  "final_tail_bound": "uses the envelope h_plus(tau) <= log(tau), proved in manuscript Lemma 3.1 for all tau >= 7",
  "finite_dyadic_entry_sum": "[0.003177234852221052174082587047859438866226691498826207300624549493661246709597540621969971 +/- 4.67e-91]",
  "finite_dyadic_trace_sum": "[0.896568769493539736759290921530878649471286566286393238213240396117280962817173598080649 +/- 5.10e-88]",
  "global_log_entry_upper": "[0.0039288098342345615165456947673661028298804184860764285350316060412236767816251662633956924 +/- 7.98e-92]",
  "global_log_trace_upper": "[1.105732085721482722179511352666193736314282384978741376740033802479175205362075171921270 +/- 3.93e-88]",
  "h_plus_7_interval": "[0.10717967127561646518078259004477721011289172527389951181077438232887539370608412810603574 +/- 3.36e-90]",
  "h_plus_7_positive": true,
  "log_tail_entry_remainder": "[1.804905690128390301287846655034005268783466405359867279394125076879e-26 +/- 7.02e-93]",
  "log_tail_trace_remainder": "[7.2376718174148451081642630607751893792884564650136595116192757490e-24 +/- 3.37e-89]",
  "prec_bits": 300,
  "rho": "[1.3643763538418413474857836254313557702101274837239253999008547319959228173602621652669349 +/- 4.44e-89]",
  "rho_N": "[272.87527076836826949715672508627115404202549674478507998017094639918456347205243305338699 +/- 2.63e-87]",
  "sample_intervals": [
    {
      "A": "800.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "B": "1600.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "entry_piece_upper": "[0.0017515792399247781735672457122228001194584619012575261622726054458945536662468362436811924 +/- 5.73e-92]",
      "h_plus_B_upper": "[5.5398818255424843428573203134164597224899798998448809663463319681111620797846610894600856 +/- 2.05e-89]",
      "k": 0,
      "trace_piece_upper": "[0.412282886532795942481857383104616341044174013438474202711614045302335415815800774792457 +/- 3.32e-88]"
    },
    {
      "A": "1600.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "B": "3200.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "entry_piece_upper": "[0.0007097911747029798075700516211931933934203304149043244327643263109747797293687133533865725 +/- 4.58e-92]",
      "h_plus_B_upper": "[6.2330290183094619453560615589924924058745728219996346436338890919329927863387669026232433 +/- 2.73e-89]",
      "k": 1,
      "trace_piece_upper": "[0.219707826339724448621526707915268103230137810094594866266125385398904188638386323761460 +/- 2.09e-88]"
    },
    {
      "A": "3200.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "B": "6400.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "entry_piece_upper": "[0.00034167247869418633346568460002932510172010830548779262959932639397144298479190395793129801 +/- 9.09e-93]",
      "h_plus_B_upper": "[6.9261762019211651324658774278265089646625475326569112745215406370742092155865682125049650 +/- 1.47e-90]",
      "k": 2,
      "trace_piece_upper": "[0.1204977149140406464960447957764877176430684852475699059003148049963103937352667981575210 +/- 8.67e-89]"
    },
    {
      "A": "6400.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "B": "12800.000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "entry_piece_upper": "[0.00017565183529129040497454869511949839086678719736902132326658380292814771537006215872345162 +/- 2.24e-93]",
      "h_plus_B_upper": "[7.6193233832440498990826458682944675230005590865017234701678011236013528117580307076686244 +/- 2.56e-89]",
      "k": 3,
      "trace_piece_upper": "[0.0660660595029314822736362682017969499443851239419229233094037178884980275438066876944477 +/- 3.67e-89]"
    },
    {
      "A": "12800.000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "B": "25600.000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "entry_piece_upper": "[9.271867860035037733861980138661634744231461468165454354816759622540978559106381701995798e-5 +/- 3.10e-93]",
      "h_plus_B_upper": "[8.3124705639947300720357865071094868474915919571779414268668913251938450333121854650958301 +/- 3.21e-90]",
      "k": 4,
      "trace_piece_upper": "[0.0360093011528515660734555188598669811356726965010249442781055490964210896806885692600207 +/- 4.29e-89]"
    },
    {
      "A": "25600.000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "B": "51200.000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "entry_piece_upper": "[4.9417737938322823402191186105224700065432797806427065431365912518456052435607915536451207e-5 +/- 8.35e-94]",
      "h_plus_B_upper": "[9.0056177446023590972892472858621337666917490669573956583580145512973292808095423501347085 +/- 3.16e-90]",
      "k": 5,
      "trace_piece_upper": "[0.0195020957228391617446915793510942670684227760371706186800037459572429884588886084560486 +/- 5.20e-89]"
    },
    {
      "A": "483570327845851669882470400.00000000000000000000000000000000000000000000000000000000000000",
      "B": "967140655691703339764940800.00000000000000000000000000000000000000000000000000000000000000",
      "entry_piece_upper": "[1.7237781379264707045248839431879350394088143067053634671800530126371664857611228817295599e-26 +/- 5.87e-115]",
      "h_plus_B_upper": "[60.298509106054206566105589517586148285745919181883165218404247430419747856882503285916639 +/- 3.11e-88]",
      "k": 79,
      "trace_piece_upper": "[6.91235033308514752514477876129898028022825889806538727277311481509897205687119292250733e-24 +/- 3.83e-111]"
    }
  ],
  "status": "INTERVAL-DYADIC-UPPER, final tail bounded by the envelope h_plus(tau)<=log(tau), proved in the manuscript (Lemma 3.1) for all tau>=7",
  "tail_after_R": "967140655691703339764940800.00000000000000000000000000000000000000000000000000000000000000",
  "tail_log_envelope_pass": true,
  "tail_log_envelope_threshold": "1000000.0000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "threshold_pass": true,
  "trace_budget_upper": "[0.896568769493539736759298159202696064316394730549454013402619684573745976476685217356398 +/- 5.06e-88]",
  "two_rho_N": "[545.75054153673653899431345017254230808405099348957015996034189279836912694410486610677398 +/- 5.25e-87]"
}


==> anc/arch_tail_dt_bridge_audit.json <==
{
  "direct_kernel_checks": {
    "cells": [
      {
        "T": "20.0",
        "abs_error": "4.7272850523062967197e-125",
        "c": 13,
        "cauchy_density": "0.0004301493246021096096246706727220196334401",
        "m": -3,
        "n": -1,
        "rel_error": "1.0989869754367417144e-121",
        "source_dt_entry": "0.0004301493246021096096246706727220196334401"
      },
      {
        "T": "20.0",
        "abs_error": "0.0",
        "c": 13,
        "cauchy_density": "0.0003730952992390182206839529620693743264436",
        "m": -2,
        "n": 2,
        "rel_error": "0.0",
        "source_dt_entry": "0.0003730952992390182206839529620693743264436"
      },
      {
        "T": "20.0",
        "abs_error": "9.4545701046125934395e-125",
        "c": 13,
        "cauchy_density": "0.0003507069576569998332440125980384178650211",
        "m": 0,
        "n": 0,
        "rel_error": "2.6958604322470839651e-121",
        "source_dt_entry": "0.0003507069576569998332440125980384178650211"
      },
      {
        "T": "30.0",
        "abs_error": "9.2329786177857357808e-128",
        "c": 100,
        "cauchy_density": "0.0000007051939309860751058875234737566941205068",
        "m": -5,
        "n": 4,
        "rel_error": "1.3092822005537157609e-121",
        "source_dt_entry": "0.0000007051939309860751058875234737566941205068"
      },
      {
        "T": "800.0",
        "abs_error": "1.8465957235571471562e-127",
        "c": 100,
        "cauchy_density": "0.000001654399382878706882274636717974355605507",
        "m": -8,
        "n": 7,
        "rel_error": "1.1161728798181806652e-121",
        "source_dt_entry": "0.000001654399382878706882274636717974355605507"
      }
    ],
    "max_abs_error": "9.4545701046125934395e-125",
    "max_rel_error": "2.6958604322470839651e-121",
    "passed": true,
    "precision_dps": 120
  },
  "finite_difference_checks": {
    "cells": [
      {
        "T": "20.0",
        "abs_error": "3.8863620636111194818e-12",
        "c": 13,
        "cauchy_density": "0.000367412968898791496488832257787",
        "finite_difference": "0.00036741297278515356009995173957",
        "m": -2,
        "n": 1,
        "rel_error": "1.0577639744592490814e-8",
        "step": "0.0001"
      },
      {
        "T": "20.0",
        "abs_error": "3.734276881227311176e-12",
        "c": 13,
        "cauchy_density": "0.000350706957656999833244012598038",
        "finite_difference": "0.000350706961391276714471323774044",
        "m": 0,
        "n": 0,
        "rel_error": "1.0647855025213067971e-8",
        "step": "0.0001"
      },
      {
        "T": "30.0",
        "abs_error": "8.6009579742143050514e-12",
        "c": 100,
        "cauchy_density": "0.000000684427799711549136541505254404",
        "finite_difference": "0.000000684436400669523350846556619505",
        "m": -2,
        "n": 3,
        "rel_error": "0.000012566482387261623805",
        "step": "0.0001"
      },
      {
        "T": "30.0",
        "abs_error": "8.6897138779474846725e-12",
        "c": 100,
        "cauchy_density": "0.000000691475372834283011566843360371",
        "finite_difference": "0.000000691484062548160959051515909782",
        "m": 2,
        "n": 2,
        "rel_error": "0.00001256675945057266954",
        "step": "0.0001"
      }
    ],
    "max_abs_error": "8.6897138779474846725e-12",
    "max_rel_error": "0.00001256675945057266954",
    "passed": true,
    "precision_dps": 50,
    "step": "0.0001"
  },
  "status": "PASS",
  "symbolic_checks": {
    "diagonal_residual": "0",
    "off_diagonal_residual": "0",
    "passed": true
  }
}


==> anc/arch_tail_exact_asymptotic.py <==
#!/usr/bin/env python3
"""Exact spectral tail B_T versus the closed asymptotic of Corollary 3.3(iii).

Computes, at the configurations quoted in the manuscript,
  B_exact = (1/pi^2) int_T^inf h_+(r) sin^2(Lr/2)/rho (||p_r||^2 + ||q_r||^2) dr
(with sin^2 split as 1/2 - cos(Lr)/2: smooth half by direct quadrature, cosine
half by two integrations by parts with an explicit remainder bound) against
  B_asym  = (2N+1) rho (log(T/(2 pi)) + 1) / (pi^2 T).

Also verifies the derivative envelope h_+'(t) <= 1/t + 13/(10 t^2) of
Lemma 3.1 on a t-ladder, and solves B_asym(T) = 1e-59 at (c,N) = (100,200)
for the "T of order 10^62" statement (the solved value is ~7.98e62).

Writes arch_tail_exact_vs_asymptotic.json.  Requires mpmath only.
"""
import json
import os

import mpmath as mp

mp.mp.dps = 25
HERE = os.path.dirname(os.path.abspath(__file__))


def hplus(r):
    return mp.re(mp.digamma(mp.mpf(1)/4 + mp.mpc(0, r)/2)) - mp.log(mp.pi)


def envelope_tail(env, L, T0):
    """(1/pi^2) int_{T0}^inf h_+(r) sin^2(Lr/2)/rho env(r) dr, IBP scheme."""
    rho = 2*mp.pi/L
    G = lambda r: hplus(r)*env(r)/(rho*mp.pi**2)
    smooth = mp.quad(G, [T0, 2*T0, 8*T0, 64*T0, 1024*T0, mp.inf])/2
    dG = lambda r: mp.diff(G, r)
    d2G = lambda r: mp.diff(G, r, 2)
    b1 = -G(mp.mpf(T0))*mp.sin(L*T0)/L
    b2 = -dG(mp.mpf(T0))*mp.cos(L*T0)/(L**2)
    per = 2*mp.pi/L
    K = 60
    pts = [mp.mpf(T0) + k*per for k in range(K + 1)]
    rem = -(1/L**2)*mp.quad(lambda r: d2G(r)*mp.cos(L*r), pts)
    R = pts[-1]
    rem_bound = (1/L**2)*mp.quad(lambda r: abs(d2G(r)), [R, 4*R, 64*R, mp.inf])
    return smooth - (b1 + b2 + rem)/2, rem_bound/2


def B_exact(c, N, T):
    L = mp.log(c)
    rho = 2*mp.pi/L

    def norms(r):
        a = r/rho
        return mp.fsum(1/(a - n)**2 + 1/(a + n)**2 for n in range(-N, N + 1))
    val, rem = envelope_tail(norms, L, mp.mpf(T))
    return val, rem


def B_asym(c, N, T):
    L = mp.log(c)
    rho = 2*mp.pi/L
    return (2*N + 1)*rho*(mp.log(T/(2*mp.pi)) + 1)/(mp.pi**2*T)


def main():
    rows = []
    for (c, N, T) in [(13, 4, 40), (13, 4, 160), (13, 40, 160),
                      (100, 100, 800), (100, 200, 800), (100, 200, 1600),
                      (100, 200, 6400)]:
        be, rem = B_exact(c, N, T)
        ba = B_asym(c, N, T)
        rows.append(dict(c=c, N=N, T=T,
                         B_exact=mp.nstr(be, 12), remainder_bound=mp.nstr(rem, 4),
                         B_asym=mp.nstr(ba, 12), ratio=mp.nstr(be/ba, 8)))
        print("c=%3d N=%3d T=%5d  B_exact=%-14s B_asym=%-14s ratio=%s" %
              (c, N, T, mp.nstr(be, 8), mp.nstr(ba, 8), mp.nstr(be/ba, 6)), flush=True)

    # derivative envelope margin ladder (Lemma 3.1)
    def hplus_d(t):
        # h_+(t) = Re psi(1/4 + i t/2) - log pi, hence
        #   h_+'(t) = -(1/2) Im psi'(1/4 + i t/2),
        # evaluated here directly from the trigamma function.  The equivalent
        # series (t/2) * sum_k (k+1/4)/(((k+1/4)^2 + (t/2)^2)^2) is the same
        # quantity, but its summand rises to a peak near k ~ t/(2 sqrt 3)
        # before decaying, which defeats mp.nsum's acceleration and silently
        # returned a value low by a factor of ~4.19 at t = 1000.
        # Reported by B. W. de Andrade Silva, 2026-07-04.
        return -mp.im(mp.polygamma(1, mp.mpf(1)/4 + mp.mpc(0, mp.mpf(t))/2))/2
    env_rows = []
    env_ok = True
    for t in (1, 2, 3, 5, 7, 10, 20, 50, 100, 1000):
        bound = 1/mp.mpf(t) + mp.mpf(13)/(10*mp.mpf(t)**2)
        margin = bound - hplus_d(t)
        env_ok = env_ok and margin > 0
        env_rows.append(dict(t=t, h_plus_prime=mp.nstr(hplus_d(t), 10),
                             bound=mp.nstr(bound, 10), margin=mp.nstr(margin, 6)))
    print("derivative envelope h_+' <= 1/t + 13/(10 t^2):",
          "PASS" if env_ok else "FAIL", flush=True)

    # solve B_asym(T) = 1e-59 at (c,N)=(100,200), bisection in log10 T
    c, N = 100, 200
    target = mp.mpf(10)**-59
    lo, hi = mp.mpf(55), mp.mpf(70)
    for _ in range(200):
        mid = (lo + hi)/2
        if B_asym(c, N, mp.mpf(10)**mid) > target:
            lo = mid
        else:
            hi = mid
    T_star = mp.mpf(10)**((lo + hi)/2)
    print("B_asym = 1e-59 at (c,N)=(100,200) requires T =", mp.nstr(T_star, 6), flush=True)

    out = dict(dps=mp.mp.dps, exact_vs_asymptotic=rows,
               derivative_envelope=dict(passed=bool(env_ok), rows=env_rows),
               certification_floor_solve=dict(c=c, N=N, target="1e-59",
                                              T_required=mp.nstr(T_star, 10)))
    path = os.path.join(HERE, "arch_tail_exact_vs_asymptotic.json")
    with open(path + ".tmp", "w") as f:
        json.dump(out, f, indent=2)
    os.replace(path + ".tmp", path)
    print("wrote arch_tail_exact_vs_asymptotic.json", flush=True)


if __name__ == "__main__":
    main()


==> anc/arch_tail_exact_vs_asymptotic.json <==
{
  "dps": 25,
  "exact_vs_asymptotic": [
    {
      "c": 13,
      "N": 4,
      "T": 40,
      "B_exact": "0.163362533419",
      "remainder_bound": "3.028e-7",
      "B_asym": "0.159214063742",
      "ratio": "1.0260559"
    },
    {
      "c": 13,
      "N": 4,
      "T": 160,
      "B_exact": "0.0593374798395",
      "remainder_bound": "7.977e-8",
      "B_asym": "0.0591578980755",
      "ratio": "1.0030356"
    },
    {
      "c": 13,
      "N": 40,
      "T": 160,
      "B_exact": "0.609090312142",
      "remainder_bound": "9.064e-7",
      "B_asym": "0.53242108268",
      "ratio": "1.1440011"
    },
    {
      "c": 100,
      "N": 100,
      "T": 800,
      "B_exact": "0.204904888947",
      "remainder_bound": "1.788e-8",
      "B_asym": "0.203073799258",
      "ratio": "1.0090169"
    },
    {
      "c": 100,
      "N": 200,
      "T": 800,
      "B_exact": "0.420254454591",
      "remainder_bound": "4.192e-8",
      "B_asym": "0.405137281106",
      "ratio": "1.0373137"
    },
    {
      "c": 100,
      "N": 200,
      "T": 1600,
      "B_exact": "0.228575833944",
      "remainder_bound": "5.916e-9",
      "B_asym": "0.226583734482",
      "ratio": "1.0087919"
    },
    {
      "c": 100,
      "N": 200,
      "T": 6400,
      "B_exact": "0.0686898329438",
      "remainder_bound": "1.241e-10",
      "B_asym": "0.0686534805852",
      "ratio": "1.0005295"
    }
  ],
  "derivative_envelope": {
    "passed": true,
    "rows": [
      {
        "t": 1,
        "h_plus_prime": "1.541190936",
        "bound": "2.3",
        "margin": "0.758809"
      },
      {
        "t": 2,
        "h_plus_prime": "0.5300518864",
        "bound": "0.825",
        "margin": "0.294948"
      },
      {
        "t": 3,
        "h_plus_prime": "0.3373492256",
        "bound": "0.4777777778",
        "margin": "0.140429"
      },
      {
        "t": 5,
        "h_plus_prime": "0.2006778013",
        "bound": "0.252",
        "margin": "0.0513222"
      },
      {
        "t": 7,
        "h_plus_prime": "0.1431018642",
        "bound": "0.1693877551",
        "margin": "0.0262859"
      },
      {
        "t": 10,
        "h_plus_prime": "0.1000836273",
        "bound": "0.113",
        "margin": "0.0129164"
      },
      {
        "t": 20,
        "h_plus_prime": "0.0500104258",
        "bound": "0.05325",
        "margin": "0.00323957"
      },
      {
        "t": 50,
        "h_plus_prime": "0.02000066676",
        "bound": "0.02052",
        "margin": "0.000519333"
      },
      {
        "t": 100,
        "h_plus_prime": "0.01000008334",
        "bound": "0.01013",
        "margin": "0.000129917"
      },
      {
        "t": 1000,
        "h_plus_prime": "0.001000000083",
        "bound": "0.0010013",
        "margin": "1.29992e-6"
      }
    ]
  },
  "certification_floor_solve": {
    "c": 100,
    "N": 200,
    "target": "1e-59",
    "T_required": "7.982524461e+62"
  }
}

==> anc/arch_tail_order_check.json <==
{
  "density_checks": {
    "cells": [
      {
        "N": 3,
        "T": "20.0",
        "T_over_rho": "8.16448738040768772706218843026",
        "c": 13,
        "threshold_pass": true
      },
      {
        "N": 5,
        "T": "30.0",
        "T_over_rho": "21.9880679663828322261836228322",
        "c": 100,
        "threshold_pass": true
      },
      {
        "N": 8,
        "T": "800.0",
        "T_over_rho": "586.348479103542192698229942191",
        "c": 100,
        "threshold_pass": true
      }
    ],
    "max_S_formula_vs_quadrature_abs_error": "0.0",
    "max_diagonal_derivative_vs_quadrature_abs_error": "7.0747492803333690371e-74",
    "max_divided_difference_factorization_abs_error": "7.0747492803333690371e-74"
  },
  "h_plus_7_interval": "[0.10717967127561646518078259004477721011289172527389951181077438232887539370608412810603574 +/- 3.36e-90]",
  "h_plus_7_positive": true,
  "h_plus_zero_bracket": {
    "certified_bracket": true,
    "h_lower": "[-1.2421982588172486903162704968149296783225135708702883453241696386836906e-16 +/- 5.27e-87]",
    "h_upper": "[3.510477061349779860923704226947157706676952129009192734364908493175201e-17 +/- 3.30e-87]",
    "lower": "[6.2898359888369020000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.74e-90]",
    "upper": "[6.2898359888369030000000000000000000000000000000000000000000000000000000000000000000000000 +/- 5.45e-90]"
  },
  "status": "PASS",
  "strict_total_positivity_smoke": {
    "bad_minor_count": 0,
    "cases": [
      {
        "N": 2,
        "T1": "20.0",
        "T2": "22.0",
        "bad_minor_count": 0,
        "bad_minors_sample": [],
        "c": 13,
        "minimum_minor": "9.3133952682767891857e-37",
        "minor_count": 251,
        "positive_support_points": [
          "8.2811229144135118374",
          "8.3977584484193359478",
          "8.5143939824251600582",
          "8.6310295164309841686",
          "8.747665050436808279",
          "8.8643005844426323894"
        ],
        "smallest_eigenvalue": "4.3735444577931895323e-15",
        "support_count_per_side": 6
      },
      {
        "N": 3,
        "T1": "20.0",
        "T2": "22.0",
        "bad_minor_count": 0,
        "bad_minors_sample": [],
        "c": 13,
        "minimum_minor": "4.8349578841568382089e-64",
        "minor_count": 3431,
        "positive_support_points": [
          "8.2552039068566620351",
          "8.3459204333056363432",
          "8.4366369597546106513",
          "8.5273534862035849594",
          "8.6180700126525592675",
          "8.7087865391015335755",
          "8.7995030655505078836",
          "8.8902195919994821917"
        ],
        "smallest_eigenvalue": "1.8577382408750127797e-19",
        "support_count_per_side": 8
      }
    ],
    "minimum_minor_over_cases": "4.8349578841568382089e-64"
  }
}


==> anc/arch_tail_stress_ladder.json <==
{
  "cells": [
    {
      "N": 40,
      "T": 160,
      "c": 13,
      "dimension": 81,
      "dyadic_count": 60,
      "entry_abs_upper": "[0.03421303944624583270981713808334644712465614300126823407393274961578759441327907039982623 +/- 3.50e-90]",
      "global_log_entry_upper": "[0.04542610548113260741088121548597397649636717343488617434574635045006200654670527368585356 +/- 3.14e-90]",
      "global_log_trace_upper": "[1.755306640710267544369499864489910649891483694783654064672669373323546074661564381012836 +/- 1.34e-88]",
      "h_plus_7_positive": true,
      "label": "c13_N40_T160_prec300",
      "prec_bits": 300,
      "rho_N": "[97.985331194186080429706846741337995552416516356757932261754825713617278042053081697313838 +/- 5.84e-88]",
      "tail_after_R": "184467440737095516160.00000000000000000000000000000000000000000000000000000000000000000000",
      "tail_log_envelope_pass": true,
      "tail_log_envelope_threshold": "1000000.0000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "threshold_pass": true,
      "trace_budget_upper": "[1.332565382438880000825426635772802789783462672526198578320479843918134514546512982717730 +/- 3.38e-88]"
    },
    {
      "N": 100,
      "T": 800,
      "c": 100,
      "dimension": 201,
      "dyadic_count": 60,
      "entry_abs_upper": "[0.002562503932910862869583138296166800080791863160884015469480675058906233587619644961096821 +/- 4.35e-91]",
      "global_log_entry_upper": "[0.0031641346603971931579372711627438501832519102883084075080496713238809524482131299264191870 +/- 3.72e-92]",
      "global_log_trace_upper": "[0.538675195277052083220723097823155954407736075120572302230871232924108048365869901977577 +/- 4.99e-88]",
      "h_plus_7_positive": true,
      "label": "c100_N100_T800_prec300",
      "prec_bits": 300,
      "rho_N": "[136.43763538418413474857836254313557702101274837239253999008547319959228173602621652669349 +/- 4.46e-87]",
      "tail_after_R": "922337203685477580800.00000000000000000000000000000000000000000000000000000000000000000000",
      "tail_log_envelope_pass": true,
      "tail_log_envelope_threshold": "1000000.0000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "threshold_pass": true,
      "trace_budget_upper": "[0.436885707873981752188439858534279485884885912120776266212904841649507442623528575447527 +/- 3.59e-88]"
    },
    {
      "N": 150,
      "T": 800,
      "c": 100,
      "dimension": 301,
      "dyadic_count": 60,
      "entry_abs_upper": "[0.002835272569377284898980574619772568044877553394113918516391771820705977384843198679806362 +/- 1.77e-91]",
      "global_log_entry_upper": "[0.0035035354933191688758127677550515833169596160462775780234146119465255316661721181090714208 +/- 4.37e-92]",
      "global_log_trace_upper": "[0.816081845637367004790698631486176388965406311954472407812850699698851238779692336877391 +/- 5.23e-88]",
      "h_plus_7_positive": true,
      "label": "c100_N150_T800_prec300",
      "prec_bits": 300,
      "rho_N": "[204.65645307627620212286754381470336553151912255858880998512820979938842260403932479004024 +/- 1.75e-87]",
      "tail_after_R": "922337203685477580800.00000000000000000000000000000000000000000000000000000000000000000000",
      "tail_log_envelope_pass": true,
      "tail_log_envelope_threshold": "1000000.0000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "threshold_pass": true,
      "trace_budget_upper": "[0.661804377099650261247335401631294656165345478686884580457538758214655453338671088553079 +/- 2.31e-88]"
    },
    {
      "N": 200,
      "T": 800,
      "c": 100,
      "dimension": 401,
      "dyadic_count": 60,
      "entry_abs_upper": "[0.003177234852221052174517732143007103171070838821722106230807463846960470010309383330961949 +/- 5.57e-91]",
      "global_log_entry_upper": "[0.0039288098342345615165456947673661028298804184860764285350316060412236767816251662633956924 +/- 7.98e-92]",
      "global_log_trace_upper": "[1.105732085721482722179511352666193736314282384978741376740033802479175205362075171921270 +/- 3.93e-88]",
      "h_plus_7_positive": true,
      "label": "c100_N200_T800_prec300",
      "prec_bits": 300,
      "rho_N": "[272.87527076836826949715672508627115404202549674478507998017094639918456347205243305338699 +/- 2.63e-87]",
      "tail_after_R": "922337203685477580800.00000000000000000000000000000000000000000000000000000000000000000000",
      "tail_log_envelope_pass": true,
      "tail_log_envelope_threshold": "1000000.0000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "threshold_pass": true,
      "trace_budget_upper": "[0.896568769493539736933784104685092035663515473801131751860706847793050691286618010887843 +/- 8.14e-88]"
    },
    {
      "N": 200,
      "T": 1600,
      "c": 100,
      "dimension": 401,
      "dyadic_count": 60,
      "entry_abs_upper": "[0.001425655612296274000732922700253979552810621283380270895203535752249509656128041261319286 +/- 3.42e-91]",
      "global_log_entry_upper": "[0.0017264709744787938784991061201995818946555178032004949642453286700294746864419797371243204 +/- 2.18e-92]",
      "global_log_trace_upper": "[0.585817369131448053906335250535651426989800363229421634744324491478787392248177042677612 +/- 3.64e-88]",
      "h_plus_7_positive": true,
      "label": "c100_N200_T1600_prec300",
      "prec_bits": 300,
      "rho_N": "[272.87527076836826949715672508627115404202549674478507998017094639918456347205243305338699 +/- 2.63e-87]",
      "tail_after_R": "1844674407370955161600.0000000000000000000000000000000000000000000000000000000000000000000",
      "tail_log_envelope_pass": true,
      "tail_log_envelope_threshold": "1000000.0000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "threshold_pass": true,
      "trace_budget_upper": "[0.484285882960743794364683665637815971637543076615252148350270718766990396792245003859148 +/- 3.09e-88]"
    },
    {
      "N": 200,
      "T": 800,
      "c": 100,
      "dimension": 401,
      "dyadic_count": 70,
      "entry_abs_upper": "[0.003177234852221052174083029611107648211613427191931813960113945160723602916492421049845294523688222254909560816026843592467269707263181394634419568098 +/- 4.77e-151]",
      "global_log_entry_upper": "[0.0039288098342345615165456947673661028298804184860764285350316060412236767816251662633956923707772301886392724638302922162721462595280622770849846384329 +/- 7.29e-152]",
      "global_log_trace_upper": "[1.105732085721482722179511352666193736314282384978741376740033802479175205362075171921270113311128566408000129111563532134231782944322597275739253314 +/- 5.79e-148]",
      "h_plus_7_positive": true,
      "label": "c100_N200_T800_prec500",
      "prec_bits": 500,
      "rho_N": "[272.875270768368269497156725086271154042025496744785079980170946399184563472052433053386988412095345468321290767090467596807725620026773054972993019785 +/- 6.01e-148]",
      "tail_after_R": "944473296573929042739200.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "tail_log_envelope_pass": true,
      "tail_log_envelope_threshold": "1000000.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "threshold_pass": true,
      "trace_budget_upper": "[0.896568769493539736759468389393410596971367531274577601440135027560888988112455368676181766160291210493002320079250866929251856327371222861991653072 +/- 5.76e-148]"
    }
  ],
  "failures": [],
  "purpose": "deterministic interval stress ladder over T, N, and precision; guard only, not a proof substitute",
  "status": "PASS"
}


==> anc/arch_tail_stress_ladder.py <==
#!/usr/bin/env python3
"""Stress ladder for the finite-T archimedean tail budget.

The theorem is proved in the manuscript.  This script is a release-package
guard for the artifact axes that mattered in the withdrawn T=800 claim: cutoff
T, Galerkin size N, and interval precision.  It reruns the interval tail-budget
calculation on a small deterministic ladder and records the resulting envelopes.
"""

from __future__ import annotations

import json
from pathlib import Path

from arch_tail_budget import compute_bounds


CELLS = [
    {"label": "c13_N40_T160_prec300", "c": 13, "N": 40, "T": 160, "prec": 300, "dyadic_count": 60},
    {"label": "c100_N100_T800_prec300", "c": 100, "N": 100, "T": 800, "prec": 300, "dyadic_count": 60},
    {"label": "c100_N150_T800_prec300", "c": 100, "N": 150, "T": 800, "prec": 300, "dyadic_count": 60},
    {"label": "c100_N200_T800_prec300", "c": 100, "N": 200, "T": 800, "prec": 300, "dyadic_count": 60},
    {"label": "c100_N200_T1600_prec300", "c": 100, "N": 200, "T": 1600, "prec": 300, "dyadic_count": 60},
    {"label": "c100_N200_T800_prec500", "c": 100, "N": 200, "T": 800, "prec": 500, "dyadic_count": 70},
]


def compact_row(cell: dict) -> dict:
    result = compute_bounds(
        c=cell["c"],
        nmax=cell["N"],
        cutoff=cell["T"],
        prec=cell["prec"],
        dyadic_count=cell["dyadic_count"],
    )
    return {
        "label": cell["label"],
        "c": result["c"],
        "N": result["N"],
        "dimension": result["dimension"],
        "T": result["T"],
        "prec_bits": result["prec_bits"],
        "dyadic_count": result["dyadic_count"],
        "threshold_pass": result["threshold_pass"],
        "rho_N": result["rho_N"],
        "trace_budget_upper": result["trace_budget_upper"],
        "entry_abs_upper": result["entry_abs_upper"],
        "global_log_trace_upper": result["global_log_trace_upper"],
        "global_log_entry_upper": result["global_log_entry_upper"],
        "h_plus_7_positive": result["h_plus_7_positive"],
        "tail_after_R": result["tail_after_R"],
        "tail_log_envelope_threshold": result["tail_log_envelope_threshold"],
        "tail_log_envelope_pass": result["tail_log_envelope_pass"],
    }


def main() -> None:
    rows = [compact_row(cell) for cell in CELLS]
    failures = [
        row["label"]
        for row in rows
        if (
            not row["threshold_pass"]
            or not row["h_plus_7_positive"]
            or not row["tail_log_envelope_pass"]
        )
    ]
    output = {
        "status": "PASS" if not failures else "FAIL",
        "purpose": "deterministic interval stress ladder over T, N, and precision; guard only, not a proof substitute",
        "cells": rows,
        "failures": failures,
    }
    text = json.dumps(output, indent=2, sort_keys=True)
    Path("arch_tail_stress_ladder.json").write_text(text + "\n")
    print("archimedean tail stress ladder:", output["status"])
    for row in rows:
        print(
            "{label}: threshold={threshold_pass} trace={trace_budget_upper} entry={entry_abs_upper}".format(
                **row
            )
        )
    if failures:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/audit_arch_tail_dt_bridge.py <==
#!/usr/bin/env python3
"""Audit the finite-T derivative bridge for the archimedean tail theorem.

The manuscript proves the archimedean tail order by differentiating the
finite-T archimedean source term in the finite dictionary.  This script checks
that bridge by three independent routes:

1. symbolic divided-difference algebra for the off-diagonal and confluent
   diagonal identities;
2. direct high-precision comparison between the differentiated source entry
   and the rank-two Cauchy density;
3. a crude central finite-difference check through the finite-T archimedean
   quadrature convention.

These are reproducibility guards for constants and signs.  They are not proof
substitutes.
"""

from __future__ import annotations

import json
from pathlib import Path

import mpmath as mp
import sympy as sp


def h_plus_mp(tau: mp.mpf) -> mp.mpf:
    return mp.re(mp.digamma(mp.mpf("0.25") + 0.5j * tau)) - mp.log(mp.pi)


def stable_A(beta: mp.mpf, L: mp.mpf) -> mp.mpc:
    beta = mp.mpf(beta)
    if beta == 0:
        return mp.mpc(L, 0)
    bL = beta * L
    sin_half = mp.sin(bL / 2)
    sin_full = mp.sin(bL)
    return mp.mpc(sin_full / beta, 2 * sin_half * sin_half / beta)


def stable_B(beta: mp.mpf, L: mp.mpf) -> mp.mpc:
    beta = mp.mpf(beta)
    if beta == 0:
        return mp.mpc(L / 2, 0)
    bL = beta * L
    sin_half = mp.sin(bL / 2)
    sin_full = mp.sin(bL)
    real_part = 2 * sin_half * sin_half / (L * beta * beta)
    if abs(bL) < mp.mpf("1e-5"):
        bL2 = bL * bL
        correction = 1 - bL2 / 20 * (1 - bL2 / 42 *
                     (1 - bL2 / 72 * (1 - bL2 / 110)))
        imag_part = beta * L * L / 6 * correction
    else:
        imag_part = (bL - sin_full) / (L * beta * beta)
    return mp.mpc(real_part, imag_part)


def source_kernel_pair(tau: mp.mpf, x: mp.mpf, L: mp.mpf) -> tuple[mp.mpf, mp.mpf]:
    """Return Re(S_hat(tau,x,L)) and Re(dS_hat/dx)."""
    x = mp.mpf(x)
    tau = mp.mpf(tau)
    alpha = 2 * mp.pi * x / L
    s2pi = mp.sin(2 * mp.pi * x)
    c2pi = mp.cos(2 * mp.pi * x)

    A_plus = stable_A(alpha - tau, L)
    A_minus = stable_A(-(alpha + tau), L)
    I_c = (A_plus + A_minus) / 2
    I_s = (A_plus - A_minus) / (2j)
    re_S = mp.re(s2pi * I_c - c2pi * I_s)

    B_plus = stable_B(alpha - tau, L)
    B_minus = stable_B(-(alpha + tau), L)
    C = c2pi * (B_plus + B_minus) / 2 + s2pi * (B_plus - B_minus) / (2j)
    re_dS = mp.re(2 * mp.pi * C)
    return re_S, re_dS


def s_integer_formula(c: int, T: mp.mpf, x: mp.mpf) -> mp.mpf:
    L = mp.log(c)
    rho = 2 * mp.pi / L
    x = mp.mpf(x)
    if x == 0:
        return mp.mpf("0")
    return 2 * rho * x * mp.sin(L * T / 2) ** 2 / (T**2 - (rho * x) ** 2)


def ds_integer_formula(c: int, T: mp.mpf, x: mp.mpf) -> mp.mpf:
    L = mp.log(c)
    rho = 2 * mp.pi / L
    x = mp.mpf(x)
    s2 = mp.sin(L * T / 2) ** 2
    return 2 * rho * s2 * (T**2 + (rho * x) ** 2) / (T**2 - (rho * x) ** 2) ** 2


def source_dt_entry(c: int, m: int, n: int, T: mp.mpf) -> mp.mpf:
    h = h_plus_mp(T)
    if m == n:
        return h * ds_integer_formula(c, T, m) / (mp.pi**2)
    return h * (s_integer_formula(c, T, m) - s_integer_formula(c, T, n)) / (
        (m - n) * mp.pi**2
    )


def cauchy_tail_density(c: int, m: int, n: int, T: mp.mpf) -> mp.mpf:
    L = mp.log(c)
    rho = 2 * mp.pi / L
    a = T / rho
    h = h_plus_mp(T)
    s2 = mp.sin(L * T / 2) ** 2
    return h * s2 / (mp.pi**2 * rho) * (
        1 / ((a - m) * (a - n)) + 1 / ((a + m) * (a + n))
    )


def symbolic_checks() -> dict:
    a, u, v = sp.symbols("a u v")
    f_u = u / (a**2 - u**2)
    f_v = v / (a**2 - v**2)
    cauchy_uv = sp.Rational(1, 2) * (
        1 / ((a - u) * (a - v)) + 1 / ((a + u) * (a + v))
    )
    cauchy_diag = sp.Rational(1, 2) * (
        1 / (a - u) ** 2 + 1 / (a + u) ** 2
    )
    off_residual = sp.factor(sp.simplify((f_u - f_v) / (u - v) - cauchy_uv))
    diag_residual = sp.factor(sp.simplify(sp.diff(f_u, u) - cauchy_diag))
    return {
        "off_diagonal_residual": str(off_residual),
        "diagonal_residual": str(diag_residual),
        "passed": bool(off_residual == 0 and diag_residual == 0),
    }


def direct_kernel_checks() -> dict:
    mp.mp.dps = 120
    cells = [
        (13, -3, -1, mp.mpf("20")),
        (13, -2, 2, mp.mpf("20")),
        (13, 0, 0, mp.mpf("20")),
        (100, -5, 4, mp.mpf("30")),
        (100, -8, 7, mp.mpf("800")),
    ]
    rows = []
    max_abs = mp.mpf("0")
    max_rel = mp.mpf("0")
    for c, m, n, T in cells:
        source_val = source_dt_entry(c, m, n, T)
        cauchy_val = cauchy_tail_density(c, m, n, T)
        abs_error = abs(source_val - cauchy_val)
        denom = max(abs(source_val), abs(cauchy_val), mp.mpf("1e-200"))
        rel_error = abs_error / denom
        max_abs = max(max_abs, abs_error)
        max_rel = max(max_rel, rel_error)
        rows.append(
            {
                "c": c,
                "m": m,
                "n": n,
                "T": mp.nstr(T, 20),
                "source_dt_entry": mp.nstr(source_val, 40),
                "cauchy_density": mp.nstr(cauchy_val, 40),
                "abs_error": mp.nstr(abs_error, 20),
                "rel_error": mp.nstr(rel_error, 20),
            }
        )
    return {
        "precision_dps": mp.mp.dps,
        "cells": rows,
        "max_abs_error": mp.nstr(max_abs, 20),
        "max_rel_error": mp.nstr(max_rel, 20),
        "passed": bool(max_abs < mp.mpf("1e-90") and max_rel < mp.mpf("1e-85")),
    }


def integration_breaks(L: mp.mpf, x: mp.mpf, T: mp.mpf) -> list[mp.mpf]:
    alpha = abs(2 * mp.pi * mp.mpf(x) / L)
    pts = [mp.mpf("0")]
    if 0 < alpha < T:
        pts.append(alpha)
    pts.append(T)
    pts = sorted(set(pts))
    return pts


def psi_arch_T(c: int, x: int, T: mp.mpf, dps: int) -> mp.mpf:
    mp.mp.dps = dps
    L = mp.log(c)
    x_mp = mp.mpf(x)
    if x_mp == 0:
        return mp.mpf("0")
    pts = integration_breaks(L, x_mp, T)

    def integrand(tau: mp.mpf) -> mp.mpf:
        re_S, _ = source_kernel_pair(tau, x_mp, L)
        return h_plus_mp(tau) * re_S

    return mp.fsum(mp.quad(integrand, [pts[i], pts[i + 1]]) for i in range(len(pts) - 1)) / (
        mp.pi**2
    )


def psi_arch_deriv_T(c: int, x: int, T: mp.mpf, dps: int) -> mp.mpf:
    mp.mp.dps = dps
    L = mp.log(c)
    x_mp = mp.mpf(x)
    pts = integration_breaks(L, x_mp, T)

    def integrand(tau: mp.mpf) -> mp.mpf:
        _, re_dS = source_kernel_pair(tau, x_mp, L)
        return h_plus_mp(tau) * re_dS

    return mp.fsum(mp.quad(integrand, [pts[i], pts[i + 1]]) for i in range(len(pts) - 1)) / (
        mp.pi**2
    )


def finite_T_entry(c: int, m: int, n: int, T: mp.mpf, dps: int) -> mp.mpf:
    if m == n:
        return psi_arch_deriv_T(c, m, T, dps)
    return (psi_arch_T(c, m, T, dps) - psi_arch_T(c, n, T, dps)) / (m - n)


def finite_difference_checks() -> dict:
    mp.mp.dps = 50
    dps = 50
    h = mp.mpf("1e-4")
    cells = [
        (13, -2, 1, mp.mpf("20")),
        (13, 0, 0, mp.mpf("20")),
        (100, -2, 3, mp.mpf("30")),
        (100, 2, 2, mp.mpf("30")),
    ]
    rows = []
    max_rel = mp.mpf("0")
    max_abs = mp.mpf("0")
    for c, m, n, T in cells:
        fd = (finite_T_entry(c, m, n, T + h, dps) - finite_T_entry(c, m, n, T - h, dps)) / (
            2 * h
        )
        density = cauchy_tail_density(c, m, n, T)
        abs_error = abs(fd - density)
        denom = max(abs(fd), abs(density), mp.mpf("1e-100"))
        rel_error = abs_error / denom
        max_abs = max(max_abs, abs_error)
        max_rel = max(max_rel, rel_error)
        rows.append(
            {
                "c": c,
                "m": m,
                "n": n,
                "T": mp.nstr(T, 20),
                "step": mp.nstr(h, 20),
                "finite_difference": mp.nstr(fd, 30),
                "cauchy_density": mp.nstr(density, 30),
                "abs_error": mp.nstr(abs_error, 20),
                "rel_error": mp.nstr(rel_error, 20),
            }
        )
    return {
        "precision_dps": dps,
        "step": mp.nstr(h, 20),
        "cells": rows,
        "max_abs_error": mp.nstr(max_abs, 20),
        "max_rel_error": mp.nstr(max_rel, 20),
        "passed": bool(max_rel < mp.mpf("1e-4")),
    }


def main() -> None:
    symbolic = symbolic_checks()
    direct = direct_kernel_checks()
    finite_diff = finite_difference_checks()
    result = {
        "status": "PASS" if symbolic["passed"] and direct["passed"] and finite_diff["passed"] else "FAIL",
        "symbolic_checks": symbolic,
        "direct_kernel_checks": direct,
        "finite_difference_checks": finite_diff,
    }
    Path("arch_tail_dt_bridge_audit.json").write_text(
        json.dumps(result, indent=2, sort_keys=True) + "\n"
    )
    print("archimedean dT bridge audit:", result["status"])
    print("symbolic off-diagonal residual:", symbolic["off_diagonal_residual"])
    print("symbolic diagonal residual:", symbolic["diagonal_residual"])
    print("direct max abs error:", direct["max_abs_error"])
    print("direct max rel error:", direct["max_rel_error"])
    print("finite-difference max rel error:", finite_diff["max_rel_error"])
    if result["status"] != "PASS":
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/audit_exact_series_identity.py <==
#!/usr/bin/env python3
"""Exact series audit for the finite zero-source dictionary.

This script is a reproducibility guard, not a proof substitute.  It attacks the
single-frequency identity by expanding the Volterra and divided-difference
expressions at omega = 0 and comparing the formal coefficients with exact
integer arithmetic.
"""

from __future__ import annotations

import json
import random
from pathlib import Path


def symmetric_integer_coefficients(n_value: int, rng: random.Random) -> dict[int, int]:
    coeffs = {0: rng.randint(-5, 5)}
    while coeffs[0] == 0:
        coeffs[0] = rng.randint(-5, 5)
    for k in range(1, n_value + 1):
        value = rng.randint(-5, 5)
        coeffs[k] = value
        coeffs[-k] = value
    return coeffs


def moment(coeffs: dict[int, int], order: int) -> int:
    return sum(value * (index**order) for index, value in coeffs.items())


def continuous_normalized_coefficient(coeffs: dict[int, int], k_value: int) -> int:
    """Coefficient core from 2 int T(t)T(omega-t) dt.

    Up to the common scalar 2(2*pi*i)^k/(k+1)!, the omega^(k+1)
    coefficient is sum_a M_a M_{k-a}.
    """
    moments = [moment(coeffs, j) for j in range(k_value + 1)]
    return sum(moments[a] * moments[k_value - a] for a in range(k_value + 1))


def divided_difference_normalized_coefficient(
    coeffs: dict[int, int], r_value: int
) -> int:
    """Coefficient core from the divided-difference side.

    Up to the common scalar 2(-1)^r(2*pi)^(2r)/(2r+1)!, the omega^(2r+1)
    coefficient is the exact double sum below.
    """
    power = 2 * r_value
    total = 0
    for m_value, u_m in coeffs.items():
        for n_value, u_n in coeffs.items():
            quotient_core = sum(
                (m_value**a) * (n_value ** (power - a))
                for a in range(power + 1)
            )
            total += u_m * u_n * quotient_core
    return total


def check_random_series_identities() -> dict:
    rng = random.Random(20260625)
    max_order = 30
    cases = 0
    coefficient_checks = 0
    even_power_zero_checks = 0
    for n_value in (1, 2, 4, 8, 12):
        for _ in range(25):
            coeffs = symmetric_integer_coefficients(n_value, rng)
            cases += 1
            for k_value in range(max_order + 1):
                continuous_core = continuous_normalized_coefficient(coeffs, k_value)
                if k_value % 2 == 1:
                    if continuous_core != 0:
                        raise SystemExit(
                            "odd derivative core failed to vanish: "
                            f"N={n_value}, k={k_value}, core={continuous_core}"
                        )
                    even_power_zero_checks += 1
                    continue

                r_value = k_value // 2
                divided_core = divided_difference_normalized_coefficient(
                    coeffs, r_value
                )
                if continuous_core != divided_core:
                    raise SystemExit(
                        "series coefficient mismatch: "
                        f"N={n_value}, k={k_value}, "
                        f"continuous={continuous_core}, divided={divided_core}"
                    )
                coefficient_checks += 1
    return {
        "random_seed": 20260625,
        "N_values": [1, 2, 4, 8, 12],
        "cases": cases,
        "max_order_k": max_order,
        "exact_coefficient_equalities": coefficient_checks,
        "exact_even_power_zero_checks": even_power_zero_checks,
    }


def main() -> None:
    results = {
        "status": "passed",
        "series_identity": check_random_series_identities(),
    }
    Path("exact_series_audit.json").write_text(
        json.dumps(results, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print("exact series identity audit passed")
    print(
        "exact coefficient equalities: "
        f"{results['series_identity']['exact_coefficient_equalities']}"
    )
    print(
        "exact even-power zero checks: "
        f"{results['series_identity']['exact_even_power_zero_checks']}"
    )


if __name__ == "__main__":
    main()


==> anc/audit_full_matrix_source_quotient.py <==
#!/usr/bin/env python3
"""Exact audit for the full-matrix finite source quotient.

The manuscript states that the N-level divided-difference source matrix
depends on a signed source measure only through the coordinates

    int omega dmu,
    int sin(2*pi*k*omega) dmu,
    int omega*cos(2*pi*k*omega) dmu, 1 <= k <= N.

This audit checks the entrywise matrix span over Q(P), where P is a formal
stand-in for pi, and verifies that the entries recover all 2N+1 coordinates.
"""

from __future__ import annotations

import json
from pathlib import Path

import sympy as sp


P = sp.Symbol("P", nonzero=True)


def entry_coordinate_vector(m_value: int, n_value: int, n_band: int) -> list[sp.Expr]:
    dim = 2 * n_band + 1
    vec = [sp.Rational(0)] * dim
    if m_value == n_value:
        if m_value == 0:
            vec[0] = sp.Rational(2)
        else:
            vec[n_band + abs(m_value)] = sp.Rational(2)
        return vec

    denom = P * (m_value - n_value)
    if m_value != 0:
        vec[abs(m_value)] += sp.Rational(1 if m_value > 0 else -1, 1) / denom
    if n_value != 0:
        vec[abs(n_value)] -= sp.Rational(1 if n_value > 0 else -1, 1) / denom
    return vec


def main() -> None:
    cases = []
    for n_band in range(0, 31):
        # First check that every matrix entry has a coordinate vector in the
        # stated 2N+1 basis.
        entry_count = 0
        for m_value in range(-n_band, n_band + 1):
            for n_value in range(-n_band, n_band + 1):
                vec = entry_coordinate_vector(m_value, n_value, n_band)
                if len(vec) != 2 * n_band + 1:
                    raise SystemExit(f"coordinate length mismatch at N={n_band}")
                entry_count += 1

        # Then verify that explicit entries recover all coordinates:
        # (0,0) gives omega, (k,0) gives sin_k, and (k,k) gives omega*cos_k.
        rows = [entry_coordinate_vector(0, 0, n_band)]
        for k_value in range(1, n_band + 1):
            rows.append(entry_coordinate_vector(k_value, 0, n_band))
            rows.append(entry_coordinate_vector(k_value, k_value, n_band))
        matrix = sp.Matrix(rows)
        rank = int(matrix.rank())
        expected = 2 * n_band + 1
        if rank != expected:
            raise SystemExit(f"full-matrix source quotient rank mismatch at N={n_band}: got {rank}, expected {expected}")
        cases.append({"N": n_band, "entry_count_checked": entry_count, "recovery_rows": len(rows), "rank": rank, "expected_rank": expected})

    payload = {
        "status": "PASS",
        "method": "entrywise divided-difference coordinate rank over Q(P)",
        "coordinate_basis": ["omega", "sin(2*pi*k*omega), 1<=k<=N", "omega*cos(2*pi*k*omega), 1<=k<=N"],
        "N_range": "0..30",
        "cases": cases,
    }
    Path("full_matrix_source_quotient_audit.json").write_text(json.dumps(payload, indent=2) + "\n", encoding="ascii")
    print("full-matrix source-quotient audit passed")
    print("N range: 0..30")


if __name__ == "__main__":
    main()


==> anc/audit_kernel_span_rank.py <==
#!/usr/bin/env python3
"""Exact audit for the finite Volterra-kernel span theorem.

For N, the manuscript identifies the linear span of all polarized Volterra
kernels with span{omega, sin(2*pi*k*omega), omega*cos(2*pi*k*omega)}_{k<=N}.
This audit checks the explicit generating coordinates over Q(P), where P is a
formal stand-in for pi.
"""

from __future__ import annotations

import json
from pathlib import Path

import sympy as sp


P = sp.Symbol("P", nonzero=True)


def generator_matrix(n_value: int) -> sp.Matrix:
    dim = 2 * n_value + 1
    rows = []
    base = [sp.Rational(0)] * dim
    base[0] = sp.Rational(2)
    rows.append(base)
    for k_value in range(1, n_value + 1):
        cross = [sp.Rational(0)] * dim
        cross[k_value] = sp.Rational(1, k_value) / P
        rows.append(cross)
        square = [sp.Rational(0)] * dim
        square[k_value] = sp.Rational(1, 2 * k_value) / P
        square[n_value + k_value] = sp.Rational(1)
        rows.append(square)
    return sp.Matrix(rows)


def main() -> None:
    cases = []
    for n_value in range(0, 31):
        matrix = generator_matrix(n_value)
        rank = int(matrix.rank())
        expected = 2 * n_value + 1
        if rank != expected:
            raise SystemExit(f"rank mismatch at N={n_value}: got {rank}, expected {expected}")
        cases.append({"N": n_value, "rank": rank, "expected_rank": expected})
    payload = {
        "status": "PASS",
        "method": "explicit generators 1*1, 1*cos(k), and cos(k)*cos(k) in the coordinate basis over Q(P)",
        "coordinate_basis": ["omega", "sin(2*pi*k*omega), 1<=k<=N", "omega*cos(2*pi*k*omega), 1<=k<=N"],
        "N_range": "0..30",
        "cases": cases,
    }
    Path("kernel_span_rank_audit.json").write_text(json.dumps(payload, indent=2) + "\n", encoding="ascii")
    print("kernel span-rank audit passed")
    print("N range: 0..30")


if __name__ == "__main__":
    main()


==> anc/audit_pole_neutral_survival.py <==
#!/usr/bin/env python3
"""Exact symbolic audit for the pole-neutral survival corollary.

The proof in the manuscript is algebraic.  This guard checks two finite
identities over Q(b), with b = beta^2:

1. after collapsing +/- frequency pairs, the pole matrix is b r r^T;
2. the pole row is independent of the finite moment rows.

The script is not a proof substitute.  It is a sign and indexing guard for the
paper's displayed formulas.
"""

from __future__ import annotations

import json
from pathlib import Path

import sympy as sp


def signs(index: int) -> list[int]:
    if index == 0:
        return [0]
    return [-index, index]


def weight(index: int) -> sp.Rational:
    if index == 0:
        return sp.Rational(1, 1)
    return sp.Rational(1, 2)


def full_pole_entry(m_value: int, n_value: int, b_symbol: sp.Symbol) -> sp.Expr:
    denominator = (sp.Integer(m_value * m_value) + b_symbol) * (
        sp.Integer(n_value * n_value) + b_symbol
    )
    return (b_symbol - sp.Integer(m_value * n_value)) / denominator


def collapsed_entry(p_value: int, q_value: int, b_symbol: sp.Symbol) -> sp.Expr:
    total = sp.Integer(0)
    for m_value in signs(p_value):
        for n_value in signs(q_value):
            total += (
                weight(p_value)
                * weight(q_value)
                * full_pole_entry(m_value, n_value, b_symbol)
            )
    return sp.factor(total)


def row_entry(index: int, b_symbol: sp.Symbol) -> sp.Expr:
    return sp.Integer(1) / (sp.Integer(index * index) + b_symbol)


def verify_pole_square(n_value: int, b_symbol: sp.Symbol) -> dict[str, int]:
    checked = 0
    for p_value in range(n_value + 1):
        for q_value in range(n_value + 1):
            left = collapsed_entry(p_value, q_value, b_symbol)
            right = sp.factor(
                b_symbol * row_entry(p_value, b_symbol) * row_entry(q_value, b_symbol)
            )
            if sp.simplify(left - right) != 0:
                raise SystemExit(
                    "pole-square mismatch: "
                    f"N={n_value}, p={p_value}, q={q_value}, "
                    f"left={left}, right={right}"
                )
            checked += 1
    return {"N": n_value, "entries_checked": checked}


def vandermonde_for_squared_nodes(nodes: list[int]) -> sp.Integer:
    product = sp.Integer(1)
    squared = [sp.Integer(k * k) for k in nodes]
    for index, left in enumerate(squared):
        for right in squared[index + 1 :]:
            product *= right - left
    return sp.expand(product)


def pole_moment_matrix(nodes: list[int], s_value: int, b_symbol: sp.Symbol) -> sp.Matrix:
    rows: list[list[sp.Expr]] = []
    for moment in range(s_value + 1):
        rows.append([sp.Integer(k * k) ** moment for k in nodes])
    rows.append([sp.Integer(1) / (sp.Integer(k * k) + b_symbol) for k in nodes])
    return sp.Matrix(rows)


def expected_minor(nodes: list[int], s_value: int, b_symbol: sp.Symbol) -> sp.Expr:
    denominator = sp.prod(sp.Integer(k * k) + b_symbol for k in nodes)
    sign = sp.Integer(-1) ** (s_value + 1)
    return sp.factor(sign * vandermonde_for_squared_nodes(nodes) / denominator)


def verify_moment_independence(
    nodes: list[int], s_value: int, b_symbol: sp.Symbol
) -> dict[str, object]:
    determinant = sp.factor(pole_moment_matrix(nodes, s_value, b_symbol).det())
    expected = expected_minor(nodes, s_value, b_symbol)
    if sp.simplify(determinant - expected) != 0:
        raise SystemExit(
            "pole-moment determinant mismatch: "
            f"s={s_value}, nodes={nodes}, det={determinant}, expected={expected}"
        )
    if determinant == 0:
        raise SystemExit(f"pole-moment determinant vanished: s={s_value}")
    return {
        "s": s_value,
        "nodes": nodes,
        "determinant": str(determinant),
    }


def main() -> None:
    b_symbol = sp.symbols("b")
    pole_square_cases = [verify_pole_square(n_value, b_symbol) for n_value in range(21)]

    independence_cases = []
    for s_value in range(9):
        independence_cases.append(
            verify_moment_independence(list(range(s_value + 2)), s_value, b_symbol)
        )
        independence_cases.append(
            verify_moment_independence(list(range(1, s_value + 3)), s_value, b_symbol)
        )

    dimension_cases = []
    for s_value in range(9):
        for n_value in range(s_value + 2, s_value + 7):
            # exact rank computation over Q(b): stack the moment rows
            # M_0, M_2, ..., M_{2s} and the pole row (in v-coordinates; the
            # sqrt(2) column rescaling does not change any rank)
            rows = [[sp.Integer(1)] + [sp.Integer(1)] * n_value]           # M_0
            for j_value in range(1, s_value + 1):
                rows.append([sp.Integer(0)] + [sp.Integer(k ** (2 * j_value))
                                               for k in range(1, n_value + 1)])
            rows.append([1 / b_symbol] + [1 / (sp.Integer(k * k) + b_symbol)
                                          for k in range(1, n_value + 1)])  # pole row
            rank = sp.Matrix(rows).rank()
            kernel_dim = (n_value + 1) - rank
            if rank != s_value + 2 or kernel_dim != n_value - s_value - 1:
                raise SystemExit(
                    f"dimension formula failed at N={n_value}, s={s_value}: "
                    f"rank={rank}, kernel={kernel_dim}"
                )
            dimension_cases.append(
                {
                    "N": n_value,
                    "s": s_value,
                    "ambient_dimension": n_value + 1,
                    "independent_rows_computed_rank": rank,
                    "kernel_dimension_computed": kernel_dim,
                }
            )

    results = {
        "status": "passed",
        "field": "Q(b), b=beta^2",
        "pole_square_N_range": [0, 20],
        "moment_s_range": [0, 8],
        "pole_square_entries_checked": sum(
            item["entries_checked"] for item in pole_square_cases
        ),
        "pole_square_cases": pole_square_cases,
        "moment_independence_cases": independence_cases,
        "dimension_cases": dimension_cases,
    }
    Path("pole_neutral_survival_audit.json").write_text(
        json.dumps(results, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print("pole-neutral survival audit passed")
    print(f"pole-square entries checked: {results['pole_square_entries_checked']}")
    print(f"moment independence cases: {len(independence_cases)}")
    print(f"dimension cases: {len(dimension_cases)}")


if __name__ == "__main__":
    main()


==> anc/c100_N200_arb_ldlt_prec9000.log <==
[23:28:57] SELF-TEST: pick polygamma + validate Arb entries vs mpmath ...
    trigamma(0.25+0.3i): mpmath=-0.100177-6.813404j  arb=-0.100177-6.813404j  ok=True
    Arb closed-forms vs mpmath: agree to >= 69 digits (OK)
[23:28:57] SELF-TEST PASS

[23:28:57] ARB-CERTIFY  c=100 N=200 prec=9000 bits (~2709 digits)
[23:41:10] true-pairing block built (733.2s); interval LDL^T ...
[23:42:41] TRUE pairing: n_pos=401 n_neg=0  (90.7s)
  >>> CERTIFIED positive-definite: True  (rigorous Arb interval LDL^T, all 401 pivots strictly signed)


==> anc/c100_N200_arb_ldlt_prec9000_provenance.json <==
{
  "script": "arb_ldlt_certify.py",
  "c": 100,
  "N": 200,
  "dimension": 401,
  "prec_bits": 9000,
  "n_pos": 401,
  "n_neg": 0,
  "undetermined_pivot": null,
  "certified_positive_definite": true,
  "build_seconds": 715.1,
  "ldlt_seconds": 88.4,
  "date": "2026-07-02T06:29:27"
}

==> anc/eigenflow_c13N4.json <==
{
  "c": 13,
  "N": 4,
  "dps": 40,
  "lambdas_inf": [
    "9.679261860506972216846507e-15",
    "8.649159137860362474999502e-10",
    "0.000005961942266122285204291588",
    "0.004770173008595913832812366",
    "0.4825088599906826253758729"
  ],
  "ladder": [
    {
      "T": 11,
      "B_T": "0.498105476241",
      "lam_min_T": "-0.0186747697012527",
      "gap_min": "0.0186747697",
      "max_gap": "0.4012372981",
      "lambdas_T": [
        "-0.018674769701252745",
        "-2.88227806931765852e-8",
        "5.40344687002975858e-11",
        "0.0000487272885979690426",
        "0.0812715618561558237"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 14,
      "B_T": "0.336341662618",
      "lam_min_T": "-5.32778179570403e-7",
      "gap_min": "5.327781892e-7",
      "max_gap": "0.3151579907",
      "lambdas_T": [
        "-5.32778179570403072e-7",
        "6.61844763337589342e-14",
        "1.47273580268456212e-8",
        "0.00250421021516090433",
        "0.167350869264854245"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 18,
      "B_T": "0.285292473473",
      "lam_min_T": "-3.90842772968089e-10",
      "gap_min": "3.908524522e-10",
      "max_gap": "0.2732458533",
      "lambdas_T": [
        "-3.90842772968088981e-10",
        "9.66140055849602473e-14",
        "1.47171130536596524e-6",
        "0.00260283679691449114",
        "0.209263006716996529"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 25,
      "B_T": "0.225992411439",
      "lam_min_T": "2.40184763545682e-15",
      "gap_min": "7.277414225e-15",
      "max_gap": "0.2200925077",
      "lambdas_T": [
        "2.4018476354568247e-15",
        "2.98235880907483172e-10",
        "3.24888053131827673e-6",
        "0.00276502244616626951",
        "0.262416352332194246"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 40,
      "B_T": "0.163362533419",
      "lam_min_T": "5.36049111236383e-15",
      "gap_min": "4.318770748e-15",
      "max_gap": "0.1607735986",
      "lambdas_T": [
        "5.36049111236382813e-15",
        "5.04448578367128419e-10",
        "3.39467873909099634e-6",
        "0.0032787525162934688",
        "0.321735261406333902"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 70,
      "B_T": "0.109364830302",
      "lam_min_T": "6.6822275995318e-15",
      "gap_min": "2.997034261e-15",
      "max_gap": "0.1081770968",
      "lambdas_T": [
        "6.68222759953180106e-15",
        "5.38485885880077603e-10",
        "4.11233598416778404e-6",
        "0.00382500293547294895",
        "0.37433176319285462"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 120,
      "B_T": "0.0736768251569",
      "lam_min_T": "7.17608718883424e-15",
      "gap_min": "2.503174672e-15",
      "max_gap": "0.07301898782",
      "lambdas_T": [
        "7.17608718883424026e-15",
        "6.4138994375264703e-10",
        "4.77857817493635059e-6",
        "0.00417038630991270268",
        "0.409489872171668694"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 250,
      "B_T": "0.0418893332308",
      "lam_min_T": "8.34177165743879e-15",
      "gap_min": "1.337490203e-15",
      "max_gap": "0.04156053801",
      "lambdas_T": [
        "8.34177165743879356e-15",
        "7.50365024104178169e-10",
        "5.34530515599147303e-6",
        "0.00444967368563142319",
        "0.440948321976246316"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 500,
      "B_T": "0.0240342942087",
      "lam_min_T": "8.9916542428399e-15",
      "gap_min": "6.876076177e-16",
      "max_gap": "0.02385558926",
      "lambdas_T": [
        "8.9916542428398962e-15",
        "8.04735153091819564e-10",
        "5.62843028846525796e-6",
        "0.00459292599306559585",
        "0.458653270734647263"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    },
    {
      "T": 1000,
      "B_T": "0.0135637209952",
      "lam_min_T": "9.32075324019662e-15",
      "gap_min": "3.585086203e-16",
      "max_gap": "0.01346551111",
      "lambdas_T": [
        "9.32075324019662155e-15",
        "8.32845354859931247e-10",
        "5.78046681246120724e-6",
        "0.00467230577097220257",
        "0.469043348878223852"
      ],
      "strict_order": true,
      "within_B_T": true,
      "monotone": true
    }
  ],
  "all_checks_pass": true
}

==> anc/exact_series_audit.json <==
{
  "series_identity": {
    "N_values": [
      1,
      2,
      4,
      8,
      12
    ],
    "cases": 125,
    "exact_coefficient_equalities": 2000,
    "exact_even_power_zero_checks": 1875,
    "max_order_k": 30,
    "random_seed": 20260625
  },
  "status": "passed"
}


==> anc/full_matrix_source_quotient_audit.json <==
{
  "status": "PASS",
  "method": "entrywise divided-difference coordinate rank over Q(P)",
  "coordinate_basis": [
    "omega",
    "sin(2*pi*k*omega), 1<=k<=N",
    "omega*cos(2*pi*k*omega), 1<=k<=N"
  ],
  "N_range": "0..30",
  "cases": [
    {
      "N": 0,
      "entry_count_checked": 1,
      "recovery_rows": 1,
      "rank": 1,
      "expected_rank": 1
    },
    {
      "N": 1,
      "entry_count_checked": 9,
      "recovery_rows": 3,
      "rank": 3,
      "expected_rank": 3
    },
    {
      "N": 2,
      "entry_count_checked": 25,
      "recovery_rows": 5,
      "rank": 5,
      "expected_rank": 5
    },
    {
      "N": 3,
      "entry_count_checked": 49,
      "recovery_rows": 7,
      "rank": 7,
      "expected_rank": 7
    },
    {
      "N": 4,
      "entry_count_checked": 81,
      "recovery_rows": 9,
      "rank": 9,
      "expected_rank": 9
    },
    {
      "N": 5,
      "entry_count_checked": 121,
      "recovery_rows": 11,
      "rank": 11,
      "expected_rank": 11
    },
    {
      "N": 6,
      "entry_count_checked": 169,
      "recovery_rows": 13,
      "rank": 13,
      "expected_rank": 13
    },
    {
      "N": 7,
      "entry_count_checked": 225,
      "recovery_rows": 15,
      "rank": 15,
      "expected_rank": 15
    },
    {
      "N": 8,
      "entry_count_checked": 289,
      "recovery_rows": 17,
      "rank": 17,
      "expected_rank": 17
    },
    {
      "N": 9,
      "entry_count_checked": 361,
      "recovery_rows": 19,
      "rank": 19,
      "expected_rank": 19
    },
    {
      "N": 10,
      "entry_count_checked": 441,
      "recovery_rows": 21,
      "rank": 21,
      "expected_rank": 21
    },
    {
      "N": 11,
      "entry_count_checked": 529,
      "recovery_rows": 23,
      "rank": 23,
      "expected_rank": 23
    },
    {
      "N": 12,
      "entry_count_checked": 625,
      "recovery_rows": 25,
      "rank": 25,
      "expected_rank": 25
    },
    {
      "N": 13,
      "entry_count_checked": 729,
      "recovery_rows": 27,
      "rank": 27,
      "expected_rank": 27
    },
    {
      "N": 14,
      "entry_count_checked": 841,
      "recovery_rows": 29,
      "rank": 29,
      "expected_rank": 29
    },
    {
      "N": 15,
      "entry_count_checked": 961,
      "recovery_rows": 31,
      "rank": 31,
      "expected_rank": 31
    },
    {
      "N": 16,
      "entry_count_checked": 1089,
      "recovery_rows": 33,
      "rank": 33,
      "expected_rank": 33
    },
    {
      "N": 17,
      "entry_count_checked": 1225,
      "recovery_rows": 35,
      "rank": 35,
      "expected_rank": 35
    },
    {
      "N": 18,
      "entry_count_checked": 1369,
      "recovery_rows": 37,
      "rank": 37,
      "expected_rank": 37
    },
    {
      "N": 19,
      "entry_count_checked": 1521,
      "recovery_rows": 39,
      "rank": 39,
      "expected_rank": 39
    },
    {
      "N": 20,
      "entry_count_checked": 1681,
      "recovery_rows": 41,
      "rank": 41,
      "expected_rank": 41
    },
    {
      "N": 21,
      "entry_count_checked": 1849,
      "recovery_rows": 43,
      "rank": 43,
      "expected_rank": 43
    },
    {
      "N": 22,
      "entry_count_checked": 2025,
      "recovery_rows": 45,
      "rank": 45,
      "expected_rank": 45
    },
    {
      "N": 23,
      "entry_count_checked": 2209,
      "recovery_rows": 47,
      "rank": 47,
      "expected_rank": 47
    },
    {
      "N": 24,
      "entry_count_checked": 2401,
      "recovery_rows": 49,
      "rank": 49,
      "expected_rank": 49
    },
    {
      "N": 25,
      "entry_count_checked": 2601,
      "recovery_rows": 51,
      "rank": 51,
      "expected_rank": 51
    },
    {
      "N": 26,
      "entry_count_checked": 2809,
      "recovery_rows": 53,
      "rank": 53,
      "expected_rank": 53
    },
    {
      "N": 27,
      "entry_count_checked": 3025,
      "recovery_rows": 55,
      "rank": 55,
      "expected_rank": 55
    },
    {
      "N": 28,
      "entry_count_checked": 3249,
      "recovery_rows": 57,
      "rank": 57,
      "expected_rank": 57
    },
    {
      "N": 29,
      "entry_count_checked": 3481,
      "recovery_rows": 59,
      "rank": 59,
      "expected_rank": 59
    },
    {
      "N": 30,
      "entry_count_checked": 3721,
      "recovery_rows": 61,
      "rank": 61,
      "expected_rank": 61
    }
  ]
}


==> anc/kernel_span_rank_audit.json <==
{
  "status": "PASS",
  "method": "explicit generators 1*1, 1*cos(k), and cos(k)*cos(k) in the coordinate basis over Q(P)",
  "coordinate_basis": [
    "omega",
    "sin(2*pi*k*omega), 1<=k<=N",
    "omega*cos(2*pi*k*omega), 1<=k<=N"
  ],
  "N_range": "0..30",
  "cases": [
    {
      "N": 0,
      "rank": 1,
      "expected_rank": 1
    },
    {
      "N": 1,
      "rank": 3,
      "expected_rank": 3
    },
    {
      "N": 2,
      "rank": 5,
      "expected_rank": 5
    },
    {
      "N": 3,
      "rank": 7,
      "expected_rank": 7
    },
    {
      "N": 4,
      "rank": 9,
      "expected_rank": 9
    },
    {
      "N": 5,
      "rank": 11,
      "expected_rank": 11
    },
    {
      "N": 6,
      "rank": 13,
      "expected_rank": 13
    },
    {
      "N": 7,
      "rank": 15,
      "expected_rank": 15
    },
    {
      "N": 8,
      "rank": 17,
      "expected_rank": 17
    },
    {
      "N": 9,
      "rank": 19,
      "expected_rank": 19
    },
    {
      "N": 10,
      "rank": 21,
      "expected_rank": 21
    },
    {
      "N": 11,
      "rank": 23,
      "expected_rank": 23
    },
    {
      "N": 12,
      "rank": 25,
      "expected_rank": 25
    },
    {
      "N": 13,
      "rank": 27,
      "expected_rank": 27
    },
    {
      "N": 14,
      "rank": 29,
      "expected_rank": 29
    },
    {
      "N": 15,
      "rank": 31,
      "expected_rank": 31
    },
    {
      "N": 16,
      "rank": 33,
      "expected_rank": 33
    },
    {
      "N": 17,
      "rank": 35,
      "expected_rank": 35
    },
    {
      "N": 18,
      "rank": 37,
      "expected_rank": 37
    },
    {
      "N": 19,
      "rank": 39,
      "expected_rank": 39
    },
    {
      "N": 20,
      "rank": 41,
      "expected_rank": 41
    },
    {
      "N": 21,
      "rank": 43,
      "expected_rank": 43
    },
    {
      "N": 22,
      "rank": 45,
      "expected_rank": 45
    },
    {
      "N": 23,
      "rank": 47,
      "expected_rank": 47
    },
    {
      "N": 24,
      "rank": 49,
      "expected_rank": 49
    },
    {
      "N": 25,
      "rank": 51,
      "expected_rank": 51
    },
    {
      "N": 26,
      "rank": 53,
      "expected_rank": 53
    },
    {
      "N": 27,
      "rank": 55,
      "expected_rank": 55
    },
    {
      "N": 28,
      "rank": 57,
      "expected_rank": 57
    },
    {
      "N": 29,
      "rank": 59,
      "expected_rank": 59
    },
    {
      "N": 30,
      "rank": 61,
      "expected_rank": 61
    }
  ]
}


==> anc/make_figures.py <==
#!/usr/bin/env python3
"""Generate the two manuscript figures.

Figure 1 (fig_dictionary.pdf): the dictionary chain v -> K_v -> ghat_v -> g_v
for the worked example (c=13, N=4, pole- and moment-neutral vector), with the
first zeta ordinates marked on g_v.  Laid out as a 2x2 panel (row major:
v, K_v, ghat_v, g_v) so each panel renders at readable size at text width.

Figure 2 (fig_tailorder.pdf): eigenvalue flow lambda_j(Q_T^tot) -> lambda_j(Q_inf)
at c=13, N=4 (left), and the certified minimal-eigenvalue gap against the tail
budget B_T and its asymptotic form (right).

Both figures are drawn at the manuscript text width (6.5 in) so that
\\includegraphics[width=\\textwidth] applies no rescaling and the type renders
at its intended size.

Inputs: eigenflow_c13N4.json (produced by the eigenflow audit script) placed
alongside this script, or regenerated from the package scripts.  All curve
data for Figure 1 is computed here from the closed forms in the paper.

Requires: mpmath, matplotlib.
"""
import json
import os

import mpmath as mp
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
mp.mp.dps = 30

# Drawn at text width (6.5 in): no \includegraphics rescaling, so these point
# sizes are the sizes that appear in the PDF.
plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix",
    "font.size": 8.5,
    "axes.labelsize": 8.5,
    "axes.titlesize": 9.0,
    "legend.fontsize": 8.0,
    "xtick.labelsize": 7.5,
    "ytick.labelsize": 7.5,
    "axes.linewidth": 0.6,
    "lines.linewidth": 1.2,
    "figure.dpi": 200,
    "savefig.dpi": 200,
    "pdf.fonttype": 42,   # TrueType, no Type 3 fonts (arXiv-safe)
})
BLUE, ORANGE, GREEN, GREY = "#0072B2", "#D55E00", "#009E73", "#666666"
TEXTWIDTH_IN = 6.5

# ---------------- worked example: c=13, N=4, pole- and moment-neutral ----------------
c, N = 13, 4
L = mp.log(c)
Delta = L/(2*mp.pi)
b2 = (L/(4*mp.pi))**2
x2, x3, x4 = mp.mpf(1), mp.mpf(0), mp.mpf(-3)
r1 = -(x2 + x3 + x4)
r2 = -(x2/(4 + b2) + x3/(9 + b2) + x4/(16 + b2))
sol = mp.lu_solve(mp.matrix([[1, 1], [1/b2, 1/(1 + b2)]]), mp.matrix([r1, r2]))
x0, x1 = sol[0], sol[1]
v = [x0, x1/mp.sqrt(2), x2/mp.sqrt(2), x3/mp.sqrt(2), x4/mp.sqrt(2)]

u = {0: v[0]}
for k in range(1, N + 1):
    u[k] = v[k]/mp.sqrt(2)
    u[-k] = v[k]/mp.sqrt(2)

alpha = {}
beta = {}
for k in range(-N, N + 1):
    s = mp.fsum(u[n]/(k - n) for n in u if n != k)
    alpha[k] = 2*u[k]*s/(mp.pi*1j)
    beta[k] = 2*u[k]**2

def Kv(w):
    return mp.re(mp.fsum((alpha[k] + beta[k]*w)*mp.exp(2j*mp.pi*k*w) for k in u))

def _int_poly_exp(al, be, a):
    if abs(a) < mp.mpf(10)**-8:
        tot_a = mp.mpc(0)
        tot_b = mp.mpc(0)
        for j in range(0, 25):
            cj = (1j*a)**j
            tot_a += cj/mp.factorial(j + 1)
            tot_b += cj/mp.factorial(j)*(mp.mpf(1)/(j + 2))
        return al*tot_a + be*tot_b
    ia = 1j*a
    e = mp.exp(ia)
    return al*(e - 1)/ia + be*((e*(ia - 1) + 1)/(ia**2))

def gv(z):
    th = z*L
    tot = mp.mpc(0)
    for k in u:
        tot += mp.exp(1j*th)/2*_int_poly_exp(alpha[k], beta[k], 2*mp.pi*k - th)
        tot += mp.exp(-1j*th)/2*_int_poly_exp(alpha[k], beta[k], 2*mp.pi*k + th)
    return mp.re(2*mp.pi*Delta*tot)

def ghat(xi):
    if abs(xi) > Delta:
        return mp.mpf(0)
    return mp.pi*Kv(1 - abs(xi)/Delta)

def despine(ax):
    ax.spines[["top", "right"]].set_visible(False)

# ---------------- Figure 1: 2x2 dictionary chain ----------------
fig, axes = plt.subplots(2, 2, figsize=(TEXTWIDTH_IN, 4.45))

# (0,0) coefficients v_k
ax = axes[0, 0]
ks = list(range(N + 1))
vals = [float(x) for x in v]
ax.axhline(0, color=GREY, lw=0.5)
ml, sl, bl = ax.stem(ks, vals)
plt.setp(ml, color=BLUE, markersize=5.0)
plt.setp(sl, color=BLUE, lw=1.3)
plt.setp(bl, visible=False)
ax.set_xlabel(r"$k$")
ax.set_title(r"coefficients $v_k$")
ax.set_xticks(ks)
ax.margins(x=0.08)

# (0,1) Volterra kernel K_v(omega)
ax = axes[0, 1]
ws = [i/300 for i in range(301)]
ax.axhline(0, color=GREY, lw=0.5)
ax.plot(ws, [float(Kv(mp.mpf(w))) for w in ws], color=BLUE)
ax.set_xlabel(r"$\omega$")
ax.set_title(r"Volterra kernel $K_v(\omega)$")

# (1,0) Fourier weight ghat_v(xi)
ax = axes[1, 0]
xs = [(-1 + 2*i/400)*1.15*float(Delta) for i in range(401)]
ax.axhline(0, color=GREY, lw=0.5)
ax.plot(xs, [float(ghat(mp.mpf(x))) for x in xs], color=BLUE)
ax.axvline(float(Delta), color=GREY, lw=0.6, ls=":")
ax.axvline(-float(Delta), color=GREY, lw=0.6, ls=":")
ax.set_xlabel(r"$\xi$")
ax.set_title(r"weight $\widehat g_v(\xi)$, $\mathrm{supp}\subset[-\Delta,\Delta]$")

# (1,1) test function g_v(r) with zeros of zeta + tail inset
ax = axes[1, 1]
rs = [60*i/600 for i in range(601)]
gvals = [float(gv(mp.mpf(r))) for r in rs]
ax.axhline(0, color=GREY, lw=0.5)
ax.plot(rs, gvals, color=BLUE, zorder=2)
zpath = os.path.join(HERE, "zeta_zeros_512_dps30.json")
if os.path.exists(zpath):
    zeros = [mp.mpf(s) for s in json.load(open(zpath))]
else:
    zeros = [mp.im(mp.zetazero(n)) for n in range(1, 25)]
gam = [float(g) for g in zeros if float(g) <= 60]
ax.plot(gam, [float(gv(g)) for g in gam], "o", color=ORANGE, markersize=4.0,
        zorder=3, label=r"$g_v(\gamma_n)$")
ax.set_xlabel(r"$r$")
ax.set_title(r"test function $g_v(r)$ with zeros of $\zeta$")
ax.set_xlim(-1.5, 61.5)
ax.set_ylim(-0.35, 7.4)   # headroom above the peak (~6.2) for the legend band
ax.legend(frameon=False, loc="upper left", handletextpad=0.4, borderaxespad=0.3)
# zoom inset: the small tail oscillation carrying the zero sum (r >= 14, where
# g_v has fallen below the first lobes; ylim comfortably contains the curve so
# nothing is clipped at the inset border).
axin = ax.inset_axes([0.42, 0.30, 0.55, 0.52])
rs2 = [14 + 46*i/700 for i in range(701)]
axin.axhline(0, color=GREY, lw=0.4)
axin.plot(rs2, [float(gv(mp.mpf(r))) for r in rs2], color=BLUE, lw=0.9)
gam2 = [g for g in gam if g >= 14]
axin.plot(gam2, [float(gv(g)) for g in gam2], "o", color=ORANGE, markersize=3.0)
axin.set_xlim(14, 60)
axin.set_ylim(-0.05, 0.05)
axin.set_yticks([-0.025, 0.0, 0.025])
axin.set_xticks([20, 40, 60])
axin.tick_params(labelsize=6.5, length=2)
axin.set_facecolor("white")
for sp in axin.spines.values():
    sp.set_linewidth(0.5)

for ax in axes.flat:
    despine(ax)
fig.tight_layout(w_pad=1.4, h_pad=1.4, pad=0.5)
fig.savefig(os.path.join(HERE, "fig_dictionary.pdf"))
plt.close(fig)
print("wrote fig_dictionary.pdf")

# ---------------- Figure 2: eigenvalue flow + tail-order law ----------------
ef_path = os.path.join(HERE, "eigenflow_c13N4.json")
ef = json.load(open(ef_path))
Ts = [row["T"] for row in ef["ladder"]]
BTs = [float(mp.mpf(row["B_T"])) for row in ef["ladder"]]
lams_inf = [float(mp.mpf(s)) for s in ef["lambdas_inf"]]
lam_flow = [[float(mp.mpf(s)) for s in row["lambdas_T"]] for row in ef["ladder"]]
gaps = [float(mp.mpf(ef["lambdas_inf"][0]) - mp.mpf(row["lambdas_T"][0])) for row in ef["ladder"]]
max_gaps = [float(mp.mpf(row["max_gap"])) for row in ef["ladder"]]

rho = float(2*mp.pi/L)
def B_asym(T):
    return (2*N + 1)*rho*(mp.log(T/(2*mp.pi)) + 1)/(mp.pi**2*T)

fig, axes = plt.subplots(1, 2, figsize=(TEXTWIDTH_IN, 2.55))

# left: monotone eigenvalue flow with the lambda_min sign-crossing inset
ax = axes[0]
nj = len(lams_inf)
for j in range(nj):
    ax.plot(Ts, [lam_flow[i][j] for i in range(len(Ts))], "-o", ms=3,
            color=BLUE, alpha=0.45 + 0.55*j/(nj - 1), lw=1.0,
            label=r"$\lambda_j(Q_T^{\rm tot})$" if j == 0 else None)
    ax.axhline(lams_inf[j], color=ORANGE, lw=0.8, ls="--",
               label=r"$\lambda_j(Q_\infty)$" if j == 0 else None)
ax.set_xscale("log")
ax.set_xlabel(r"archimedean cutoff $T$")
ax.set_ylabel("eigenvalue")
ax.set_title(r"monotone eigenvalue flow, $c=13$, $N=4$ (even sector)")
ax.legend(frameon=False, loc="upper left", handletextpad=0.5, borderaxespad=0.4)
# inset (lower right, clear of the rising branch): lambda_min crosses zero from
# below, i.e. the finite-T spurious negatives lift to the positive limit.  The
# panel label sits inside the inset so it never overlaps the main curve.
axin = ax.inset_axes([0.46, 0.13, 0.50, 0.46])
lam_min_flow = [lam_flow[i][0] for i in range(len(Ts))]
axin.axhline(0, color=GREY, lw=0.5)
axin.plot(Ts, lam_min_flow, "-o", ms=2.5, color=BLUE, lw=1.0)
axin.axhline(lams_inf[0], color=ORANGE, lw=0.8, ls="--")
axin.set_xscale("log")
axin.set_yscale("symlog", linthresh=1e-14)
axin.set_ylim(-0.05, 1e-13)
axin.set_yticks([-1e-2, -1e-6, -1e-10, 0.0])
axin.tick_params(labelsize=6.0, length=2)
axin.set_facecolor("white")
# short tag in the empty lower-right corner (large T is near zero, so this
# region is clear of the curve and of the y-axis tick labels)
axin.text(0.965, 0.06, r"$\lambda_{\min}$, symlog", transform=axin.transAxes,
          ha="right", va="bottom", fontsize=6.5)
for sp in axin.spines.values():
    sp.set_linewidth(0.5)

# right: certified gap vs. budget, the log T / T law
ax = axes[1]
ax.loglog(Ts, max_gaps, "o-", color=BLUE, ms=4,
          label=r"$\max_j\,[\lambda_j(Q_\infty)-\lambda_j(Q_T^{\rm tot})]$")
ax.loglog(Ts, BTs, "s--", color=ORANGE, ms=4, label=r"tail budget $B_T$")
Tgrid = [Ts[0]*(Ts[-1]/Ts[0])**(i/100) for i in range(101)]
ax.loglog(Tgrid, [float(B_asym(t)) for t in Tgrid], ":", color=GREEN,
          label=r"$(2N{+}1)\rho\,(\log\frac{T}{2\pi}+1)/(\pi^2 T)$")
ax.set_xlabel(r"archimedean cutoff $T$")
ax.set_title(r"certified gap vs. budget: the $\log T/T$ law")
ax.legend(frameon=False, loc="lower left", handletextpad=0.5, borderaxespad=0.4)

for ax in axes:
    despine(ax)
fig.tight_layout(w_pad=1.6, pad=0.5)
fig.savefig(os.path.join(HERE, "fig_tailorder.pdf"))
plt.close(fig)
print("wrote fig_tailorder.pdf")


==> anc/novelty_refresh_20260625_202712.json <==
{
  "arxiv": [
    {
      "entries": [],
      "query": "\"finite CvS-to-Guinand-Weil dictionary\"",
      "total": 0
    },
    {
      "entries": [],
      "query": "\"CvS-to-Guinand-Weil\" \"source quotient\"",
      "total": 0
    },
    {
      "entries": [
        "Densities, Laplace Transforms and Analytic Number Theory",
        "Primes in arithmetic progressions and semidefinite programming",
        "On Littlewood's estimate for the modulus of the zeta function on the critical line",
        "Explicit conditional bounds for $\u03b6(s)$ at the edge of the critical strip"
      ],
      "query": "\"finite source quotient\" \"Guinand-Weil\"",
      "total": 4
    },
    {
      "entries": [],
      "query": "\"finite-cutoff archimedean tail order\"",
      "total": 0
    },
    {
      "entries": [
        "Densities, Laplace Transforms and Analytic Number Theory",
        "Primes in arithmetic progressions and semidefinite programming",
        "On Littlewood's estimate for the modulus of the zeta function on the critical line",
        "Explicit conditional bounds for $\u03b6(s)$ at the edge of the critical strip"
      ],
      "query": "\"source-complete transport\" \"Guinand-Weil\"",
      "total": 4
    }
  ],
  "zenodo": [
    {
      "entries": [],
      "query": "\"finite CvS-to-Guinand-Weil dictionary\"",
      "total": 0
    },
    {
      "entries": [
        "Baryogenesis as Completion\u2013Locked Asymmetry Survival: Survivor Quotients and Conditional Baryogenesis Closure",
        "Volterra-Perron Pricing of the Option Manifold",
        "Physics 2.0 \u2014 The One Particle Theory: a finite-cutoff single-primitive framework deriving the gauge couplings, the fermion mass spectrum, and emergent gravity from one energy anchor"
      ],
      "query": "\"CvS-to-Guinand-Weil\" \"source quotient\"",
      "total": 3
    },
    {
      "entries": [
        "HBP | Main | 1.6 \u2022 Helson\u2013Blur to Hilbert\u2013P\u00f3lya - Uniform",
        "Thermodynamic Unification of the Arithmetic Vacuum: Spectral Rigidity, Unitary Phase Interference, and the Topological Derivation of the Fine-Structure Constant",
        "Closure-First Riemann\u2013Weil Transport Geometry in Mittermeier Attractor Theory (MAT): Entropy-Width Lock, Gamma-Refined Length Map, Prime-Transfer Law, and the Finite-Support Origin of the Spectral Length Scale",
        "A Unified Geometric Proof of the Riemann Hypothesis and the Emergence of Fundamental Physics from Quantum Self-Verifying Geometry (QSVG)",
        "A Universal Bound on the Weil Functional and Its Violation Under a Displaced Zero",
        "Positive Curvature of the Spectral Trace at the Critical Line",
        "Proof of the Riemann Hypothesis via Trace-Class Regularisation of the Prime Field and Spectral Stability of the Mehler-Zeta Operator",
        "A Structural Proof of the Riemann Hypothesis via a Positive Self-Adjoint Trace Operator",
        "Global Coercivity of Explicit\u2013Formula Residuals A Rigidity Theorem for the Riemann Hypothesis",
        "Prime-Archimedean Certificate Calculus, Part 1: Finite Arithmetic Certificates for the Riemann Xi Function"
      ],
      "query": "\"finite source quotient\" \"Guinand-Weil\"",
      "total": 17
    },
    {
      "entries": [],
      "query": "\"finite-cutoff archimedean tail order\"",
      "total": 0
    },
    {
      "entries": [
        "HBP | Main | 1.6 \u2022 Helson\u2013Blur to Hilbert\u2013P\u00f3lya - Uniform",
        "Thermodynamic Unification of the Arithmetic Vacuum: Spectral Rigidity, Unitary Phase Interference, and the Topological Derivation of the Fine-Structure Constant",
        "Closure-First Riemann\u2013Weil Transport Geometry in Mittermeier Attractor Theory (MAT): Entropy-Width Lock, Gamma-Refined Length Map, Prime-Transfer Law, and the Finite-Support Origin of the Spectral Length Scale",
        "A Unified Geometric Proof of the Riemann Hypothesis and the Emergence of Fundamental Physics from Quantum Self-Verifying Geometry (QSVG)",
        "A Universal Bound on the Weil Functional and Its Violation Under a Displaced Zero",
        "Positive Curvature of the Spectral Trace at the Critical Line",
        "Proof of the Riemann Hypothesis via Trace-Class Regularisation of the Prime Field and Spectral Stability of the Mehler-Zeta Operator",
        "A Structural Proof of the Riemann Hypothesis via a Positive Self-Adjoint Trace Operator",
        "Global Coercivity of Explicit\u2013Formula Residuals A Rigidity Theorem for the Riemann Hypothesis",
        "Prime-Archimedean Certificate Calculus, Part 1: Finite Arithmetic Certificates for the Riemann Xi Function"
      ],
      "query": "\"source-complete transport\" \"Guinand-Weil\"",
      "total": 17
    }
  ]
}


==> anc/pole_neutral_survival_audit.json <==
{
  "dimension_cases": [
    {
      "N": 2,
      "ambient_dimension": 3,
      "independent_rows_computed_rank": 2,
      "kernel_dimension_computed": 1,
      "s": 0
    },
    {
      "N": 3,
      "ambient_dimension": 4,
      "independent_rows_computed_rank": 2,
      "kernel_dimension_computed": 2,
      "s": 0
    },
    {
      "N": 4,
      "ambient_dimension": 5,
      "independent_rows_computed_rank": 2,
      "kernel_dimension_computed": 3,
      "s": 0
    },
    {
      "N": 5,
      "ambient_dimension": 6,
      "independent_rows_computed_rank": 2,
      "kernel_dimension_computed": 4,
      "s": 0
    },
    {
      "N": 6,
      "ambient_dimension": 7,
      "independent_rows_computed_rank": 2,
      "kernel_dimension_computed": 5,
      "s": 0
    },
    {
      "N": 3,
      "ambient_dimension": 4,
      "independent_rows_computed_rank": 3,
      "kernel_dimension_computed": 1,
      "s": 1
    },
    {
      "N": 4,
      "ambient_dimension": 5,
      "independent_rows_computed_rank": 3,
      "kernel_dimension_computed": 2,
      "s": 1
    },
    {
      "N": 5,
      "ambient_dimension": 6,
      "independent_rows_computed_rank": 3,
      "kernel_dimension_computed": 3,
      "s": 1
    },
    {
      "N": 6,
      "ambient_dimension": 7,
      "independent_rows_computed_rank": 3,
      "kernel_dimension_computed": 4,
      "s": 1
    },
    {
      "N": 7,
      "ambient_dimension": 8,
      "independent_rows_computed_rank": 3,
      "kernel_dimension_computed": 5,
      "s": 1
    },
    {
      "N": 4,
      "ambient_dimension": 5,
      "independent_rows_computed_rank": 4,
      "kernel_dimension_computed": 1,
      "s": 2
    },
    {
      "N": 5,
      "ambient_dimension": 6,
      "independent_rows_computed_rank": 4,
      "kernel_dimension_computed": 2,
      "s": 2
    },
    {
      "N": 6,
      "ambient_dimension": 7,
      "independent_rows_computed_rank": 4,
      "kernel_dimension_computed": 3,
      "s": 2
    },
    {
      "N": 7,
      "ambient_dimension": 8,
      "independent_rows_computed_rank": 4,
      "kernel_dimension_computed": 4,
      "s": 2
    },
    {
      "N": 8,
      "ambient_dimension": 9,
      "independent_rows_computed_rank": 4,
      "kernel_dimension_computed": 5,
      "s": 2
    },
    {
      "N": 5,
      "ambient_dimension": 6,
      "independent_rows_computed_rank": 5,
      "kernel_dimension_computed": 1,
      "s": 3
    },
    {
      "N": 6,
      "ambient_dimension": 7,
      "independent_rows_computed_rank": 5,
      "kernel_dimension_computed": 2,
      "s": 3
    },
    {
      "N": 7,
      "ambient_dimension": 8,
      "independent_rows_computed_rank": 5,
      "kernel_dimension_computed": 3,
      "s": 3
    },
    {
      "N": 8,
      "ambient_dimension": 9,
      "independent_rows_computed_rank": 5,
      "kernel_dimension_computed": 4,
      "s": 3
    },
    {
      "N": 9,
      "ambient_dimension": 10,
      "independent_rows_computed_rank": 5,
      "kernel_dimension_computed": 5,
      "s": 3
    },
    {
      "N": 6,
      "ambient_dimension": 7,
      "independent_rows_computed_rank": 6,
      "kernel_dimension_computed": 1,
      "s": 4
    },
    {
      "N": 7,
      "ambient_dimension": 8,
      "independent_rows_computed_rank": 6,
      "kernel_dimension_computed": 2,
      "s": 4
    },
    {
      "N": 8,
      "ambient_dimension": 9,
      "independent_rows_computed_rank": 6,
      "kernel_dimension_computed": 3,
      "s": 4
    },
    {
      "N": 9,
      "ambient_dimension": 10,
      "independent_rows_computed_rank": 6,
      "kernel_dimension_computed": 4,
      "s": 4
    },
    {
      "N": 10,
      "ambient_dimension": 11,
      "independent_rows_computed_rank": 6,
      "kernel_dimension_computed": 5,
      "s": 4
    },
    {
      "N": 7,
      "ambient_dimension": 8,
      "independent_rows_computed_rank": 7,
      "kernel_dimension_computed": 1,
      "s": 5
    },
    {
      "N": 8,
      "ambient_dimension": 9,
      "independent_rows_computed_rank": 7,
      "kernel_dimension_computed": 2,
      "s": 5
    },
    {
      "N": 9,
      "ambient_dimension": 10,
      "independent_rows_computed_rank": 7,
      "kernel_dimension_computed": 3,
      "s": 5
    },
    {
      "N": 10,
      "ambient_dimension": 11,
      "independent_rows_computed_rank": 7,
      "kernel_dimension_computed": 4,
      "s": 5
    },
    {
      "N": 11,
      "ambient_dimension": 12,
      "independent_rows_computed_rank": 7,
      "kernel_dimension_computed": 5,
      "s": 5
    },
    {
      "N": 8,
      "ambient_dimension": 9,
      "independent_rows_computed_rank": 8,
      "kernel_dimension_computed": 1,
      "s": 6
    },
    {
      "N": 9,
      "ambient_dimension": 10,
      "independent_rows_computed_rank": 8,
      "kernel_dimension_computed": 2,
      "s": 6
    },
    {
      "N": 10,
      "ambient_dimension": 11,
      "independent_rows_computed_rank": 8,
      "kernel_dimension_computed": 3,
      "s": 6
    },
    {
      "N": 11,
      "ambient_dimension": 12,
      "independent_rows_computed_rank": 8,
      "kernel_dimension_computed": 4,
      "s": 6
    },
    {
      "N": 12,
      "ambient_dimension": 13,
      "independent_rows_computed_rank": 8,
      "kernel_dimension_computed": 5,
      "s": 6
    },
    {
      "N": 9,
      "ambient_dimension": 10,
      "independent_rows_computed_rank": 9,
      "kernel_dimension_computed": 1,
      "s": 7
    },
    {
      "N": 10,
      "ambient_dimension": 11,
      "independent_rows_computed_rank": 9,
      "kernel_dimension_computed": 2,
      "s": 7
    },
    {
      "N": 11,
      "ambient_dimension": 12,
      "independent_rows_computed_rank": 9,
      "kernel_dimension_computed": 3,
      "s": 7
    },
    {
      "N": 12,
      "ambient_dimension": 13,
      "independent_rows_computed_rank": 9,
      "kernel_dimension_computed": 4,
      "s": 7
    },
    {
      "N": 13,
      "ambient_dimension": 14,
      "independent_rows_computed_rank": 9,
      "kernel_dimension_computed": 5,
      "s": 7
    },
    {
      "N": 10,
      "ambient_dimension": 11,
      "independent_rows_computed_rank": 10,
      "kernel_dimension_computed": 1,
      "s": 8
    },
    {
      "N": 11,
      "ambient_dimension": 12,
      "independent_rows_computed_rank": 10,
      "kernel_dimension_computed": 2,
      "s": 8
    },
    {
      "N": 12,
      "ambient_dimension": 13,
      "independent_rows_computed_rank": 10,
      "kernel_dimension_computed": 3,
      "s": 8
    },
    {
      "N": 13,
      "ambient_dimension": 14,
      "independent_rows_computed_rank": 10,
      "kernel_dimension_computed": 4,
      "s": 8
    },
    {
      "N": 14,
      "ambient_dimension": 15,
      "independent_rows_computed_rank": 10,
      "kernel_dimension_computed": 5,
      "s": 8
    }
  ],
  "field": "Q(b), b=beta^2",
  "moment_independence_cases": [
    {
      "determinant": "-1/(b*(b + 1))",
      "nodes": [
        0,
        1
      ],
      "s": 0
    },
    {
      "determinant": "-3/((b + 1)*(b + 4))",
      "nodes": [
        1,
        2
      ],
      "s": 0
    },
    {
      "determinant": "12/(b*(b + 1)*(b + 4))",
      "nodes": [
        0,
        1,
        2
      ],
      "s": 1
    },
    {
      "determinant": "120/((b + 1)*(b + 4)*(b + 9))",
      "nodes": [
        1,
        2,
        3
      ],
      "s": 1
    },
    {
      "determinant": "-4320/(b*(b + 1)*(b + 4)*(b + 9))",
      "nodes": [
        0,
        1,
        2,
        3
      ],
      "s": 2
    },
    {
      "determinant": "-151200/((b + 1)*(b + 4)*(b + 9)*(b + 16))",
      "nodes": [
        1,
        2,
        3,
        4
      ],
      "s": 2
    },
    {
      "determinant": "87091200/(b*(b + 1)*(b + 4)*(b + 9)*(b + 16))",
      "nodes": [
        0,
        1,
        2,
        3,
        4
      ],
      "s": 3
    },
    {
      "determinant": "10973491200/((b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25))",
      "nodes": [
        1,
        2,
        3,
        4,
        5
      ],
      "s": 3
    },
    {
      "determinant": "-158018273280000/(b*(b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25))",
      "nodes": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "s": 4
    },
    {
      "determinant": "-73004442255360000/((b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36))",
      "nodes": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "s": 4
    },
    {
      "determinant": "37845502865178624000000/(b*(b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36))",
      "nodes": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "s": 5
    },
    {
      "determinant": "64942882916646518784000000/((b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36)*(b + 49))",
      "nodes": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "s": 5
    },
    {
      "determinant": "-1649653134695488211543654400000000/(b*(b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36)*(b + 49))",
      "nodes": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "s": 6
    },
    {
      "determinant": "-10615517921765466641283416064000000000/((b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36)*(b + 49)*(b + 64))",
      "nodes": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "s": 6
    },
    {
      "determinant": "17257672962657131355854388575443353600000000000/(b*(b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36)*(b + 49)*(b + 64))",
      "nodes": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "s": 7
    },
    {
      "determinant": "419534029722194863260820186269027926016000000000000/((b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36)*(b + 49)*(b + 64)*(b + 81))",
      "nodes": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "s": 7
    },
    {
      "determinant": "-55245035799084525320133763425666465344289924710400000000000000/(b*(b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36)*(b + 49)*(b + 64)*(b + 81))",
      "nodes": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "s": 8
    },
    {
      "determinant": "-5103425917047830280023316797736216735574814664897331200000000000000/((b + 1)*(b + 4)*(b + 9)*(b + 16)*(b + 25)*(b + 36)*(b + 49)*(b + 64)*(b + 81)*(b + 100))",
      "nodes": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10
      ],
      "s": 8
    }
  ],
  "moment_s_range": [
    0,
    8
  ],
  "pole_square_N_range": [
    0,
    20
  ],
  "pole_square_cases": [
    {
      "N": 0,
      "entries_checked": 1
    },
    {
      "N": 1,
      "entries_checked": 4
    },
    {
      "N": 2,
      "entries_checked": 9
    },
    {
      "N": 3,
      "entries_checked": 16
    },
    {
      "N": 4,
      "entries_checked": 25
    },
    {
      "N": 5,
      "entries_checked": 36
    },
    {
      "N": 6,
      "entries_checked": 49
    },
    {
      "N": 7,
      "entries_checked": 64
    },
    {
      "N": 8,
      "entries_checked": 81
    },
    {
      "N": 9,
      "entries_checked": 100
    },
    {
      "N": 10,
      "entries_checked": 121
    },
    {
      "N": 11,
      "entries_checked": 144
    },
    {
      "N": 12,
      "entries_checked": 169
    },
    {
      "N": 13,
      "entries_checked": 196
    },
    {
      "N": 14,
      "entries_checked": 225
    },
    {
      "N": 15,
      "entries_checked": 256
    },
    {
      "N": 16,
      "entries_checked": 289
    },
    {
      "N": 17,
      "entries_checked": 324
    },
    {
      "N": 18,
      "entries_checked": 361
    },
    {
      "N": 19,
      "entries_checked": 400
    },
    {
      "N": 20,
      "entries_checked": 441
    }
  ],
  "pole_square_entries_checked": 3311,
  "status": "passed"
}


==> anc/requirements.txt <==
mpmath==1.3.0
sympy==1.14.0
python-flint==0.8.0
matplotlib==3.10.8


==> anc/threeroute_c13N4_package.json <==
{
  "tag": "c13N4_package",
  "c": 13,
  "N": 4,
  "dps": 40,
  "v": [
    "-0.085945207183342880048",
    "1.4749860011829195752",
    "0.7071067811865475244",
    "0.0",
    "-2.1213203435596425732"
  ],
  "guard_K": "2.75506e-40",
  "guard_g": "8.93244e-41",
  "route1_closed_form": "0.049968414571096979730289898770595034",
  "route2_source_total": "0.049968414571099050833888021535913569",
  "route2_prime": "0.00227093191877104439401560378693",
  "route2_pole": "-2.20831309558688422174905383433e-41",
  "route2_arch": "0.047697482652328006439872417749",
  "route2_tail_rem_bound": "2.94838e-12",
  "pole_imag_check": "-3.68052e-42",
  "r1_minus_r2": "-2.0711036e-15",
  "zero_side_rows": [
    {
      "M": 32,
      "gamma_M": "105.44662305232609449",
      "zero_side": "0.0499675092066119033117936070478",
      "raw_diff": "-9.0536449e-7",
      "tail_corrected_diff": "-1.6451342e-7"
    },
    {
      "M": 64,
      "gamma_M": "169.91197647941169897",
      "zero_side": "0.0499683265877579320347097274355",
      "raw_diff": "-8.7983341e-8",
      "tail_corrected_diff": "-9.3759784e-9"
    },
    {
      "M": 128,
      "gamma_M": "283.21118573323386742",
      "zero_side": "0.0499684066489906016838489987234",
      "raw_diff": "-7.9221084e-9",
      "tail_corrected_diff": "-1.0302754e-9"
    },
    {
      "M": 256,
      "gamma_M": "478.94218153463482654",
      "zero_side": "0.0499684139232514203831584070188",
      "raw_diff": "-6.4784763e-10",
      "tail_corrected_diff": "-8.2755876e-11"
    },
    {
      "M": 512,
      "gamma_M": "826.90581095408077198",
      "zero_side": "0.0499684145244978890482608566045",
      "raw_diff": "-4.6601162e-11",
      "tail_corrected_diff": "-5.3685035e-12"
    }
  ]
}

==> anc/threeroute_c29N6_generic.json <==
{
  "tag": "c29N6_generic",
  "c": 29,
  "N": 6,
  "dps": 40,
  "v": [
    "1.0",
    "0.7",
    "-0.4",
    "0.2",
    "-0.1",
    "0.3",
    "-0.2"
  ],
  "guard_K": "5.73972e-41",
  "guard_g": "6.88766e-41",
  "route1_closed_form": "0.10117746387341932966526745284725139",
  "route2_source_total": "0.10117746407555104923013645965927858",
  "route2_prime": "-6.01345421246864329613578700875",
  "route2_pole": "9.50709295020657078254940127668",
  "route2_arch": "-3.39246127366237643718347780827",
  "route2_tail_rem_bound": "5.36861e-8",
  "pole_imag_check": "1.88743e-44",
  "r1_minus_r2": "-2.0213172e-10",
  "zero_side_rows": [
    {
      "M": 32,
      "gamma_M": "105.44662305232609449",
      "zero_side": "0.078479680179889225523310328588",
      "raw_diff": "-0.022697784",
      "tail_corrected_diff": "-0.0027404153"
    },
    {
      "M": 64,
      "gamma_M": "169.91197647941169897",
      "zero_side": "0.0851766941052503844138185764881",
      "raw_diff": "-0.01600077",
      "tail_corrected_diff": "-0.0020594622"
    },
    {
      "M": 128,
      "gamma_M": "283.21118573323386742",
      "zero_side": "0.0906283646146061300212611710216",
      "raw_diff": "-0.010549099",
      "tail_corrected_diff": "-0.0012027024"
    },
    {
      "M": 256,
      "gamma_M": "478.94218153463482654",
      "zero_side": "0.0943537444657569863551669972034",
      "raw_diff": "-0.0068237196",
      "tail_corrected_diff": "-0.00069076934"
    },
    {
      "M": 512,
      "gamma_M": "826.90581095408077198",
      "zero_side": "0.0968379102022169487659704211952",
      "raw_diff": "-0.0043395539",
      "tail_corrected_diff": "-0.00042091586"
    }
  ]
}

==> anc/threeroute_c29N6_poleneutral.json <==
{
  "tag": "c29N6_poleneutral",
  "c": 29,
  "N": 6,
  "dps": 40,
  "v": [
    "-0.068849362039686715138",
    "0.54868385077863014544",
    "1.0",
    "0.5",
    "-3.0",
    "2.0",
    "-1.0"
  ],
  "guard_K": "4.59177e-41",
  "guard_g": "2.0663e-40",
  "route1_closed_form": "0.028981466814873948251427313471228345",
  "route2_source_total": "0.028981466814884184353882396894187551",
  "route2_prime": "-2.80667490260305724378367431208",
  "route2_pole": "-9.42207347425325302663222483685e-41",
  "route2_arch": "2.83565636941794142813755670898",
  "route2_tail_rem_bound": "1.07788e-12",
  "pole_imag_check": "-6.03979e-43",
  "r1_minus_r2": "-1.0236102e-14",
  "zero_side_rows": [
    {
      "M": 32,
      "gamma_M": "105.44662305232609449",
      "zero_side": "0.0289813178467962879609889534457",
      "raw_diff": "-1.4896809e-7",
      "tail_corrected_diff": "-1.5051067e-8"
    },
    {
      "M": 64,
      "gamma_M": "169.91197647941169897",
      "zero_side": "0.0289814499627468536873232423075",
      "raw_diff": "-1.6852137e-8",
      "tail_corrected_diff": "-2.6426495e-9"
    },
    {
      "M": 128,
      "gamma_M": "283.21118573323386742",
      "zero_side": "0.0289814653683464016249067898923",
      "raw_diff": "-1.4465378e-9",
      "tail_corrected_diff": "-1.9478265e-10"
    },
    {
      "M": 256,
      "gamma_M": "478.94218153463482654",
      "zero_side": "0.0289814667009062563253460219685",
      "raw_diff": "-1.1397793e-10",
      "tail_corrected_diff": "-1.1504468e-11"
    },
    {
      "M": 512,
      "gamma_M": "826.90581095408077198",
      "zero_side": "0.0289814668063934729117701948985",
      "raw_diff": "-8.4907114e-12",
      "tail_corrected_diff": "-9.7922929e-13"
    }
  ]
}

==> anc/verify_arch_tail_order.py <==
#!/usr/bin/env python3
"""Reproducibility guard for the finite-T archimedean tail theorem.

This script is not a proof substitute.  It checks the algebraic formulas used
in the tail-order section by three deterministic tests:

1. Arb interval evaluation of h_+(7), plus a certified bracket for the scalar
   positivity threshold.
2. Closed-form divided-difference factorization of the single-frequency
   density into two Cauchy channels.
3. A small numerical strict-total-positivity smoke test for an integrated
   tail increment.
"""

from __future__ import annotations

import itertools
import json
from pathlib import Path

import mpmath as mp
from flint import acb, arb, ctx


def h_plus_arb(tau: arb) -> arb:
    z = acb(arb("0.25"), tau / 2)
    return z.digamma().real - arb.pi().log()


def h_plus_mp(tau: mp.mpf) -> mp.mpf:
    return mp.re(mp.digamma(mp.mpf("0.25") + 0.5j * tau)) - mp.log(mp.pi)


def threshold_bracket() -> dict:
    lo = arb("6.289835988836902")
    hi = arb("6.289835988836903")
    hlo = h_plus_arb(lo)
    hhi = h_plus_arb(hi)
    return {
        "lower": str(lo),
        "upper": str(hi),
        "h_lower": str(hlo).replace("\n", " "),
        "h_upper": str(hhi).replace("\n", " "),
        "certified_bracket": bool(hlo.upper() < 0 and hhi.lower() > 0),
    }


def s_formula(c: int, tau: mp.mpf, x: mp.mpf) -> mp.mpf:
    L = mp.log(c)
    rho = 2 * mp.pi / L
    if x == 0:
        return mp.mpf("0")
    return 2 * rho * x * mp.sin(L * tau / 2) ** 2 / (tau**2 - (rho * x) ** 2)


def s_integral(c: int, tau: mp.mpf, x: mp.mpf) -> mp.mpf:
    L = mp.log(c)

    def integrand(y: mp.mpf) -> mp.mpf:
        return mp.sin(2 * mp.pi * x * (1 - y / L)) * mp.cos(tau * y)

    pieces = [L * k / 80 for k in range(81)]
    return mp.quad(integrand, pieces)


def ds_integral(c: int, tau: mp.mpf, x: mp.mpf) -> mp.mpf:
    L = mp.log(c)

    def integrand(y: mp.mpf) -> mp.mpf:
        return (
            2
            * mp.pi
            * (1 - y / L)
            * mp.cos(2 * mp.pi * x * (1 - y / L))
            * mp.cos(tau * y)
        )

    pieces = [L * k / 80 for k in range(81)]
    return mp.quad(integrand, pieces)


def density_checks() -> dict:
    mp.mp.dps = 70
    cells = [
        {"c": 13, "N": 3, "T": mp.mpf("20"), "quadrature": True},
        {"c": 100, "N": 5, "T": mp.mpf("30"), "quadrature": False},
        {"c": 100, "N": 8, "T": mp.mpf("800"), "quadrature": False},
    ]
    rows = []
    max_formula_quad = mp.mpf("0")
    max_diag_quad = mp.mpf("0")
    max_factorization = mp.mpf("0")

    for cell in cells:
        c = cell["c"]
        nmax = cell["N"]
        tau = cell["T"]
        L = mp.log(c)
        rho = 2 * mp.pi / L
        a = tau / rho
        nodes = list(range(-nmax, nmax + 1))
        s2 = mp.sin(L * tau / 2) ** 2
        vals = {}
        direct = {}

        for n in nodes:
            x = mp.mpf(n)
            vals[n] = s_formula(c, tau, x)
            if cell["quadrature"]:
                max_formula_quad = max(max_formula_quad, abs(vals[n] - s_integral(c, tau, x)))
                diag_formula = (
                    2
                    * rho
                    * s2
                    * (tau**2 + (rho * x) ** 2)
                    / (tau**2 - (rho * x) ** 2) ** 2
                )
                max_diag_quad = max(max_diag_quad, abs(diag_formula - ds_integral(c, tau, x)))

        for m in nodes:
            for n in nodes:
                if m == n:
                    direct[m, n] = (
                        2
                        * s2
                        / rho
                        * (a**2 + m**2)
                        / (a**2 - m**2) ** 2
                    )
                else:
                    direct[m, n] = (vals[m] - vals[n]) / (m - n)

                gram = s2 / rho * (
                    1 / ((a - m) * (a - n)) + 1 / ((a + m) * (a + n))
                )
                max_factorization = max(max_factorization, abs(direct[m, n] - gram))

        rows.append(
            {
                "c": c,
                "N": nmax,
                "T": mp.nstr(tau, 20),
                "T_over_rho": mp.nstr(a, 30),
                "threshold_pass": bool(tau > rho * nmax and tau > 7),
            }
        )

    return {
        "cells": rows,
        "max_S_formula_vs_quadrature_abs_error": mp.nstr(max_formula_quad, 20),
        "max_diagonal_derivative_vs_quadrature_abs_error": mp.nstr(max_diag_quad, 20),
        "max_divided_difference_factorization_abs_error": mp.nstr(max_factorization, 20),
    }


def strict_total_positivity_case(nmax: int, support_count: int) -> dict:
    mp.mp.dps = 80
    c = 13
    L = mp.log(c)
    rho = 2 * mp.pi / L
    T1 = mp.mpf("20")
    T2 = mp.mpf("22")
    A = T1 / rho
    B = T2 / rho
    nodes = list(range(-nmax, nmax + 1))
    support_positive = [
        A + (B - A) * mp.mpf(k) / (support_count + 1)
        for k in range(1, support_count + 1)
    ]
    support = [-a for a in reversed(support_positive)] + support_positive
    weights = {}
    for s in support:
        a = abs(s)
        T = rho * a
        weights[s] = h_plus_mp(T) * mp.sin(L * T / 2) ** 2 / (mp.pi**2 * rho)
        if weights[s] <= 0:
            raise AssertionError("chosen finite support weight is not positive")

    dim = len(nodes)
    mat = mp.matrix(dim)
    for i, m in enumerate(nodes):
        for j, n in enumerate(nodes):
            mat[i, j] = mp.fsum(
                weights[s] / ((s - m) * (s - n))
                for s in support
            )

    min_minor = None
    bad = []
    count = 0
    for k in range(1, dim + 1):
        for rows in itertools.combinations(range(dim), k):
            for cols in itertools.combinations(range(dim), k):
                sub = mp.matrix([[mat[i, j] for j in cols] for i in rows])
                det = mp.det(sub)
                count += 1
                if min_minor is None or det < min_minor:
                    min_minor = det
                if det <= 0:
                    bad.append({"k": k, "rows": rows, "cols": cols, "det": mp.nstr(det, 20)})

    eigvals = mp.eigsy(mat, eigvals_only=True)
    return {
        "c": c,
        "N": nmax,
        "T1": mp.nstr(T1, 20),
        "T2": mp.nstr(T2, 20),
        "positive_support_points": [mp.nstr(a, 20) for a in support_positive],
        "support_count_per_side": support_count,
        "minor_count": count,
        "bad_minor_count": len(bad),
        "minimum_minor": mp.nstr(min_minor, 20),
        "smallest_eigenvalue": mp.nstr(min(eigvals), 20),
        "bad_minors_sample": bad[:5],
    }


def strict_total_positivity_smoke() -> dict:
    cases = [
        strict_total_positivity_case(nmax=2, support_count=6),
        strict_total_positivity_case(nmax=3, support_count=8),
    ]
    return {
        "cases": cases,
        "bad_minor_count": sum(case["bad_minor_count"] for case in cases),
        "minimum_minor_over_cases": mp.nstr(
            min(mp.mpf(case["minimum_minor"]) for case in cases), 20
        ),
    }


def main() -> None:
    ctx.prec = 300
    h7 = h_plus_arb(arb(7))
    bracket = threshold_bracket()
    result = {
        "status": "PASS",
        "h_plus_7_interval": str(h7).replace("\n", " "),
        "h_plus_7_positive": bool(h7.lower() > 0),
        "h_plus_zero_bracket": bracket,
        "density_checks": density_checks(),
        "strict_total_positivity_smoke": strict_total_positivity_smoke(),
    }
    if not result["h_plus_7_positive"]:
        result["status"] = "FAIL"
    if not bracket["certified_bracket"]:
        result["status"] = "FAIL"
    if result["strict_total_positivity_smoke"]["bad_minor_count"]:
        result["status"] = "FAIL"
    text = json.dumps(result, indent=2, sort_keys=True)
    Path("arch_tail_order_check.json").write_text(text + "\n")
    print("archimedean tail-order checks passed")
    print(f"h_+(7): {result['h_plus_7_interval']}")
    print(
        "h_+ zero bracket:",
        f"[{bracket['lower']}, {bracket['upper']}]",
    )
    print(
        "max factorization abs error:",
        result["density_checks"]["max_divided_difference_factorization_abs_error"],
    )
    print(
        "strict TP smoke bad minors:",
        result["strict_total_positivity_smoke"]["bad_minor_count"],
    )


if __name__ == "__main__":
    main()


==> anc/verify_dictionary_threeroute.py <==
#!/usr/bin/env python3
"""Three-route verification of the finite Guinand-Weil dictionary (Theorem 2.4).

Route 1: <v, Q_inf v> from the closed-form CCM assembly (2F1 / digamma / Lerch
         closed forms for the archimedean entries; prime and pole sources exact).
Route 2: the source side of the dictionary: prime sum + pole term 2 g_v(i/2) +
         archimedean integral, with g_v evaluated by an exact trigonometric-
         polynomial closed form and the archimedean tail integrated through the
         rank-two representation of Theorem 3.2 (no oscillatory-quadrature
         heuristics; the tail remainder carries an explicit bound).
Route 3: the zero side 2 * sum_{n<=M} g_v(gamma_n) over the first M nontrivial
         zeros of zeta, with a smooth-density tail correction, M up to 512.

Configs: (c=29, N=6, generic vector), (c=29, N=6, pole-neutral vector),
         (c=13, N=4, the regression vector of the worked example).
Routes 1 and 2 must agree to the tail remainder bound; route 3 must converge to
the same value; the pole-neutral config must show a vanishing pole term.

This script also generates, as route 1 of the c=13 configuration, the reference
constant used by verify_zero_side.py (previously recorded there as a literal).

Usage:  python3 verify_dictionary_threeroute.py [M_MAX]     (default M_MAX=512)
Output: threeroute_<tag>.json + zeta_zeros_<M>_dps30.json in this directory.
Requires mpmath only.
"""
import json
import os
import sys
import time

import mpmath as mp

mp.mp.dps = 40
HERE = os.path.dirname(os.path.abspath(__file__))
M_MAX = int(sys.argv[1]) if len(sys.argv) > 1 else 512
CHECKPOINTS = [m for m in (32, 64, 128, 256, 512) if m <= M_MAX] or [M_MAX]


def prime_powers(c):
    primes = []
    x = 2
    while x <= c:
        if all(x % p for p in primes):
            primes.append(x)
        x += 1
    out = []
    for p in primes:
        q = p
        while q <= c:
            out.append((q, mp.log(p)))
            q *= p
    return out


def hplus(r):
    return mp.re(mp.digamma(mp.mpf(1)/4 + mp.mpc(0, r)/2)) - mp.log(mp.pi)


# ---------------- Route 1: closed-form CCM even block ----------------
def build_Me(c, N):
    """Even-sector cutoff-free matrix from the closed-form entries
    (hypergeometric/digamma/Lerch archimedean entries; exact prime and pole
    sources), assembled per CCM eqs. (3.10)-(3.11), (3.16) and Lemma 4.1."""
    L = mp.log(c)
    z = mp.e**(-2*L)
    PI = mp.pi
    gamma = mp.euler
    PP = prime_powers(c)

    def a_n(n):
        return mp.mpf(1)/4 + PI*1j*n/L

    def F(n):
        return mp.hyp2f1(1, a_n(n), a_n(n) + 1, z)

    def alpha_L(n):
        an = a_n(n)
        return (mp.e**(-L/2)*mp.im((2*L/(L + 4*PI*1j*n))*F(n))
                + mp.mpf(1)/2*mp.im(mp.digamma(an)))/PI

    def beta_L(n):
        an = a_n(n)
        t1 = -L*mp.e**(-L/2)*mp.im((2*L/(4*PI*n - 1j*L))*F(n))
        t2 = -(mp.e**(-L/2)/4)*mp.re(mp.lerchphi(z, 2, an))
        t3 = mp.mpf(1)/4*mp.re(mp.polygamma(1, an))
        return (t1 + t2 + t3)/L

    def c_w():
        return (mp.mpf(1)/2*mp.log((mp.e**(L/2) - 1)/(mp.e**(L/2) + 1))
                + mp.atan(mp.e**(L/2)) - PI/4 + gamma/2
                + mp.mpf(1)/2*mp.log(8*PI))

    def gamma_L(n):
        an = a_n(n)
        return (-mp.e**(-L/2)*mp.re((2*L/(L + 4*PI*1j*n))*F(n))
                + 2*mp.e**(-L/2)*mp.hyp2f1(mp.mpf(1)/4, 1, mp.mpf(5)/4, z)
                - mp.mpf(1)/2*(mp.re(mp.digamma(an)) - mp.digamma(mp.mpf(1)/4))
                + c_w())

    def psipr(m):
        return -(1/PI)*mp.fsum(lp/mp.sqrt(q)*mp.sin(2*PI*m*(1 - mp.log(q)/L))
                               for q, lp in PP)

    def psiprd(m):
        return -2*mp.fsum(lp/mp.sqrt(q)*(1 - mp.log(q)/L)
                          * mp.cos(2*PI*m*(1 - mp.log(q)/L)) for q, lp in PP)

    idx = range(-N, N + 1)
    P0 = {m: alpha_L(m) + psipr(m) for m in idx}
    P0d = {m: -2*(gamma_L(m) - beta_L(m)) + psiprd(m) for m in idx}

    def Cm(m):
        return mp.sinh(L/4)/mp.sqrt(L)*1/(mp.mpf(1)/4 + (2*PI*m/L)**2)

    def Sm(m):
        return (4*PI*mp.sinh(L/4)/(L*mp.sqrt(L))*m/(mp.mpf(1)/4 + (2*PI*m/L)**2))

    Cc_ = {m: Cm(m) for m in idx}
    Sc_ = {m: Sm(m) for m in idx}

    def Q(m, n):
        pole = 2*(Cc_[m]*Cc_[n] - Sc_[m]*Sc_[n])
        return (P0d[n] + pole) if m == n else (P0[m] - P0[n])/(m - n) + pole

    ne = N + 1
    Me = mp.matrix(ne, ne)
    for i in range(ne):
        for j in range(ne):
            if i == 0 and j == 0:
                Me[i, j] = Q(0, 0)
            elif i == 0:
                Me[i, j] = (Q(0, j) + Q(0, -j))/mp.sqrt(2)
            elif j == 0:
                Me[i, j] = (Q(i, 0) + Q(-i, 0))/mp.sqrt(2)
            else:
                Me[i, j] = Q(i, j) + Q(i, -j)
    return Me


def contract(Me, v):
    N = len(v) - 1
    return mp.fsum(v[i]*Me[i, j]*v[j] for i in range(N + 1) for j in range(N + 1))


# ---------------- test-function machinery (exact closed forms) ----------------
class TestFn:
    """The dictionary chain v -> T_v -> K_v -> ghat_v -> g_v in closed form.

    K_v(w) = sum_k (alpha_k + beta_k w) e^{2 pi i k w} with frequencies |k| <= N;
    g_v(z) is then an exact finite combination of elementary integrals."""

    def __init__(self, c, N, v):
        self.c, self.N = c, N
        self.L = mp.log(c)
        self.Delta = self.L/(2*mp.pi)
        self.v = [mp.mpf(x) for x in v]
        u = {0: self.v[0]}
        for k in range(1, N + 1):
            u[k] = self.v[k]/mp.sqrt(2)
            u[-k] = self.v[k]/mp.sqrt(2)
        self.u = u
        self.alpha = {}
        self.beta = {}
        for k in range(-N, N + 1):
            s = mp.fsum(u[n]/(k - n) for n in u if n != k)
            self.alpha[k] = 2*u[k]*s/(mp.pi*1j)
            self.beta[k] = 2*u[k]**2

    def K(self, w):
        return mp.re(mp.fsum((self.alpha[k] + self.beta[k]*w)*mp.exp(2j*mp.pi*k*w)
                             for k in self.u))

    def K_quad(self, w):
        def Tv(t):
            return mp.fsum(self.u[m]*mp.exp(2j*mp.pi*m*t) for m in self.u)
        return mp.re(2*mp.quad(lambda t: Tv(t)*Tv(w - t), [0, w]))

    def ghat(self, xi):
        ax = abs(xi)
        if ax > self.Delta:
            return mp.mpf(0)
        return mp.pi*self.K(1 - ax/self.Delta)

    @staticmethod
    def _int_poly_exp(al, be, a):
        """int_0^1 (al + be*w) e^{i a w} dw, complex a allowed."""
        if abs(a) < mp.mpf(10)**-8:
            tot_a = mp.mpc(0)
            tot_b = mp.mpc(0)
            for j in range(0, 25):
                cj = (1j*a)**j
                tot_a += cj/mp.factorial(j + 1)
                tot_b += cj/mp.factorial(j)*(mp.mpf(1)/(j + 2))
            return al*tot_a + be*tot_b
        ia = 1j*a
        e = mp.exp(ia)
        return al*(e - 1)/ia + be*((e*(ia - 1) + 1)/(ia**2))

    def g(self, zz):
        """g_v(z) = 2 pi Delta int_0^1 K_v(w) cos(zL(1-w)) dw, exact per term."""
        th = zz*self.L
        tot = mp.mpc(0)
        for k in self.u:
            al, be = self.alpha[k], self.beta[k]
            tot += mp.exp(1j*th)/2*self._int_poly_exp(al, be, 2*mp.pi*k - th)
            tot += mp.exp(-1j*th)/2*self._int_poly_exp(al, be, 2*mp.pi*k + th)
        val = 2*mp.pi*self.Delta*tot
        return mp.re(val) if abs(mp.im(zz)) < mp.mpf(10)**-30 else val

    def g_quad(self, r):
        return mp.quad(lambda y: self.K(1 - y/self.L)*mp.cos(r*y), [0, self.L])


# ---------------- archimedean tail via the rank-two representation ----------------
def ranktwo_tail(u, L, T0):
    """(1/pi^2) int_{T0}^inf h_+(r) sin^2(Lr/2)/rho [(p_r.u)^2 + (q_r.u)^2] dr.

    sin^2 = 1/2 - cos(Lr)/2; the smooth half converges by direct quadrature and
    the cosine half by two integrations by parts, with an explicit remainder
    bound.  Returns (value, remainder_bound)."""
    rho = 2*mp.pi/L

    def F(r):
        a = r/rho
        pu = mp.fsum(u[n]/(a - n) for n in u)
        qu = mp.fsum(u[n]/(a + n) for n in u)
        return pu**2 + qu**2

    G = lambda r: hplus(r)*F(r)/(rho*mp.pi**2)
    smooth = mp.quad(G, [T0, 2*T0, 8*T0, 64*T0, 1024*T0, mp.inf])/2
    dG = lambda r: mp.diff(G, r)
    d2G = lambda r: mp.diff(G, r, 2)
    b1 = -G(mp.mpf(T0))*mp.sin(L*T0)/L
    b2 = -dG(mp.mpf(T0))*mp.cos(L*T0)/(L**2)
    per = 2*mp.pi/L
    K = 60
    pts = [mp.mpf(T0) + k*per for k in range(K + 1)]
    rem = -(1/L**2)*mp.quad(lambda r: d2G(r)*mp.cos(L*r), pts)
    R = pts[-1]
    rem_bound = (1/L**2)*mp.quad(lambda r: abs(d2G(r)), [R, 4*R, 64*R, mp.inf])
    cospart = -(b1 + b2 + rem)/2
    return smooth + cospart, rem_bound/2


# ---------------- Route 2 and Route 3 ----------------
def source_side(tf):
    c, L = tf.c, tf.L
    PP = prime_powers(c)
    prime = -(1/mp.pi)*mp.fsum(lp/mp.sqrt(q)*tf.ghat(mp.log(q)/(2*mp.pi)) for q, lp in PP)
    gi2 = tf.g(mp.mpc(0, 0.5))
    pole = 2*mp.re(gi2)
    T0 = mp.mpf(60)
    arch_head = (1/mp.pi)*mp.quad(lambda r: hplus(r)*tf.g(r), [0, 5, 10, 20, 40, T0])
    arch_tail, tail_rem = ranktwo_tail(tf.u, L, T0)
    return dict(prime=prime, pole=pole, pole_imag_check=mp.im(gi2),
                arch=arch_head + arch_tail, tail_rem_bound=tail_rem,
                total=prime + pole + arch_head + arch_tail)


def zero_side(tf, zeros, checkpoints, source_total):
    rows = []
    running = mp.mpf(0)
    t0 = time.time()
    for i, gam in enumerate(zeros, 1):
        running += tf.g(gam)
        if i % 64 == 0 or i in checkpoints:
            print("  [zeros] %d/%d  elapsed=%.1fs" % (i, len(zeros), time.time() - t0), flush=True)
        if i in checkpoints:
            zs = 2*running
            tail, _ = ranktwo_tail(tf.u, tf.L, gam)
            rows.append(dict(M=i, gamma_M=mp.nstr(gam, 20),
                             zero_side=mp.nstr(zs, 30),
                             raw_diff=mp.nstr(zs - source_total, 8),
                             tail_corrected_diff=mp.nstr(zs + tail - source_total, 8)))
    return rows


def run_config(tag, c, N, v, zeros, checkpoints):
    print("== config %s: c=%d N=%d ==" % (tag, c, N), flush=True)
    tf = TestFn(c, N, v)
    gk = max(abs(tf.K(mp.mpf(w)) - tf.K_quad(mp.mpf(w))) for w in ('0.3', '0.77'))
    gg = max(abs(tf.g(mp.mpf(r)) - tf.g_quad(mp.mpf(r))) for r in ('0.9', '14.2'))
    print("  guard K closed-vs-quad: %s ; g closed-vs-quad: %s" % (mp.nstr(gk, 4), mp.nstr(gg, 4)), flush=True)
    Me = build_Me(c, N)
    r1 = contract(Me, tf.v)
    print("  route1 closed-form contraction = %s" % mp.nstr(r1, 30), flush=True)
    src = source_side(tf)
    print("  route2 source total            = %s" % mp.nstr(src['total'], 30), flush=True)
    print("  |route1 - route2| = %s  (tail remainder bound %s)" %
          (mp.nstr(abs(r1 - src['total']), 6), mp.nstr(src['tail_rem_bound'], 4)), flush=True)
    rows = zero_side(tf, zeros, checkpoints, src['total'])
    for row in rows:
        print("  route3 M=%4s raw_diff=%s tail_corrected=%s" %
              (row['M'], row['raw_diff'], row['tail_corrected_diff']), flush=True)
    out = dict(tag=tag, c=c, N=N, dps=mp.mp.dps, v=[mp.nstr(x, 20) for x in tf.v],
               guard_K=mp.nstr(gk, 6), guard_g=mp.nstr(gg, 6),
               route1_closed_form=mp.nstr(r1, 35),
               route2_source_total=mp.nstr(src['total'], 35),
               route2_prime=mp.nstr(src['prime'], 30),
               route2_pole=mp.nstr(src['pole'], 30),
               route2_arch=mp.nstr(src['arch'], 30),
               route2_tail_rem_bound=mp.nstr(src['tail_rem_bound'], 6),
               pole_imag_check=mp.nstr(src['pole_imag_check'], 6),
               r1_minus_r2=mp.nstr(r1 - src['total'], 8),
               zero_side_rows=rows)
    path = os.path.join(HERE, "threeroute_%s.json" % tag)
    tmp = path + ".tmp"
    with open(tmp, "w") as f:
        json.dump(out, f, indent=2)
    os.replace(tmp, path)
    print("  wrote %s" % os.path.basename(path), flush=True)
    return out


def main():
    zpath = os.path.join(HERE, "zeta_zeros_%d_dps30.json" % M_MAX)
    if os.path.exists(zpath):
        with open(zpath) as f:
            zeros = [mp.mpf(s) for s in json.load(f)]
        print("loaded %d cached zeros" % len(zeros), flush=True)
    else:
        print("computing %d zeta zeros (dps 30)..." % M_MAX, flush=True)
        old = mp.mp.dps
        mp.mp.dps = 30
        zeros = []
        t0 = time.time()
        for i in range(1, M_MAX + 1):
            zeros.append(mp.im(mp.zetazero(i)))
            if i % 64 == 0:
                el = time.time() - t0
                print("  [zetazero] %d/%d  elapsed=%.1fs" % (i, M_MAX, el), flush=True)
        mp.mp.dps = old
        tmp = zpath + ".tmp"
        with open(tmp, "w") as f:
            json.dump([mp.nstr(zz, 25) for zz in zeros], f)
        os.replace(tmp, zpath)

    # config 1: generic (not pole- or moment-neutral) vector at c=29, N=6
    run_config("c29N6_generic", 29, 6,
               ['1', '0.7', '-0.4', '0.2', '-0.1', '0.3', '-0.2'], zeros, CHECKPOINTS)

    # config 2: pole- and moment-neutral vector at c=29, N=6
    c2 = 29
    b2 = (mp.log(c2)/(4*mp.pi))**2
    x2, x3, x4, x5, x6 = mp.mpf(1), mp.mpf('0.5'), mp.mpf(-3), mp.mpf('2'), mp.mpf('-1')
    A = mp.matrix([[1, mp.sqrt(2)], [1/b2, mp.sqrt(2)/(1 + b2)]])
    rhs = mp.matrix([-(mp.sqrt(2)*(x2 + x3 + x4 + x5 + x6)),
                     -(mp.sqrt(2)*(x2/(4 + b2) + x3/(9 + b2) + x4/(16 + b2)
                                   + x5/(25 + b2) + x6/(36 + b2)))])
    sol = mp.lu_solve(A, rhs)
    vpn = [sol[0], sol[1], x2, x3, x4, x5, x6]
    run_config("c29N6_poleneutral", 29, 6, vpn, zeros, CHECKPOINTS)

    # config 3: the worked-example vector at c=13, N=4 (pole- and moment-neutral)
    c3 = 13
    b3 = (mp.log(c3)/(4*mp.pi))**2
    y2, y3, y4 = mp.mpf(1), mp.mpf(0), mp.mpf(-3)
    r1_ = -(y2 + y3 + y4)
    r2_ = -(y2/(4 + b3) + y3/(9 + b3) + y4/(16 + b3))
    sol3 = mp.lu_solve(mp.matrix([[1, 1], [1/b3, 1/(1 + b3)]]), mp.matrix([r1_, r2_]))
    x0, x1 = sol3[0], sol3[1]
    v3 = [x0, x1/mp.sqrt(2), y2/mp.sqrt(2), y3/mp.sqrt(2), y4/mp.sqrt(2)]
    run_config("c13N4_package", 13, 4, v3, zeros, CHECKPOINTS)

    print("three-route dictionary check complete", flush=True)


if __name__ == "__main__":
    main()


==> anc/verify_finite_dictionary.py <==
#!/usr/bin/env python3
"""Lightweight verification checks for the finite CvS zero-source dictionary.

These checks do not prove the theorem.  They guard the constants and signs in
the single-source identity and in the pole normalization used in the paper.
"""

from __future__ import annotations

import cmath
import math
import random

import mpmath as mp


def symmetric_coefficients(n: int, rng: random.Random) -> dict[int, float]:
    coeffs = {0: rng.uniform(-1.0, 1.0)}
    for k in range(1, n + 1):
        value = rng.uniform(-1.0, 1.0)
        coeffs[k] = value
        coeffs[-k] = value
    return coeffs


def k_from_integral_coefficients(coeffs: dict[int, float], omega: float) -> complex:
    """Exact double-sum form of 2 int_0^omega T(t)T(omega-t) dt."""
    out = 0j
    keys = list(coeffs)
    for m in keys:
        for n in keys:
            if m == n:
                integral = omega
            else:
                integral = (
                    cmath.exp(2j * math.pi * (m - n) * omega) - 1
                ) / (2j * math.pi * (m - n))
            out += (
                2
                * coeffs[m]
                * coeffs[n]
                * cmath.exp(2j * math.pi * n * omega)
                * integral
            )
    return out


def k_from_divided_difference(coeffs: dict[int, float], omega: float) -> float:
    """Contraction of the sine-source divided-difference kernel."""
    out = 0.0
    keys = list(coeffs)
    for m in keys:
        for n in keys:
            if m == n:
                value = 2 * omega * math.cos(2 * math.pi * omega * m)
            else:
                value = (
                    math.sin(2 * math.pi * omega * m)
                    - math.sin(2 * math.pi * omega * n)
                ) / (math.pi * (m - n))
            out += coeffs[m] * coeffs[n] * value
    return out


def k_mpmath(coeffs: dict[int, float], omega: mp.mpf) -> mp.mpf:
    """High-precision divided-difference form of K_v(omega)."""
    out = mp.mpf("0")
    keys = list(coeffs)
    for m in keys:
        for n in keys:
            umun = mp.mpf(coeffs[m]) * mp.mpf(coeffs[n])
            if m == n:
                value = 2 * omega * mp.cos(2 * mp.pi * omega * m)
            else:
                value = (
                    mp.sin(2 * mp.pi * omega * m)
                    - mp.sin(2 * mp.pi * omega * n)
                ) / (mp.pi * (m - n))
            out += umun * value
    return out


def pole_side(coeffs: dict[int, float], l_value: mp.mpf) -> mp.mpf:
    return mp.quad(
        lambda y: 2 * mp.cosh(y / 2) * k_mpmath(coeffs, 1 - y / l_value),
        [0, l_value],
    )


def two_g_i_half(coeffs: dict[int, float], l_value: mp.mpf) -> mp.mpf:
    """2 g_v(i/2) from the definition g_v(i/2) = int_{-Delta}^{Delta}
    ghat_v(xi) e^{-pi xi} dxi with ghat_v(xi) = pi K_v(1-|xi|/Delta).
    The integrand e^{-pi xi} over the full two-sided support makes this a
    different integral from pole_side; they agree only through the evenness
    of ghat_v, which is what the check exercises."""
    delta = l_value / (2 * mp.pi)
    return 2 * mp.pi * mp.quad(
        lambda xi: mp.e ** (-mp.pi * xi) * k_mpmath(coeffs, 1 - abs(xi) / delta),
        [-delta, 0, delta],
    )


def pole_closed_form_square(coeffs: dict[int, float], c_value: mp.mpf,
                            l_value: mp.mpf) -> mp.mpf:
    """C_c beta^2 (sum_m u_m/(m^2+beta^2))^2: the closed-form pole square of
    Corollary 2.7, a third route independent of any y- or xi-integral."""
    beta2 = (l_value / (4 * mp.pi)) ** 2
    c_const = l_value * (mp.sqrt(c_value) + 1 / mp.sqrt(c_value) - 2) / (2 * mp.pi ** 2)
    row = mp.fsum(mp.mpf(coeffs[m]) / (m * m + beta2) for m in coeffs)
    return c_const * beta2 * row ** 2


def main() -> None:
    rng = random.Random(20260625)
    max_single_error = 0.0
    for n in (1, 2, 3, 5, 8):
        for omega in (0.07, 0.13, 0.37, 0.81, 1.0):
            for _ in range(10):
                coeffs = symmetric_coefficients(n, rng)
                k_int = k_from_integral_coefficients(coeffs, omega)
                k_dd = k_from_divided_difference(coeffs, omega)
                max_single_error = max(max_single_error, abs(k_int - k_dd))
    if max_single_error > 1e-10:
        raise SystemExit(f"single-source identity failed: {max_single_error:.3e}")

    mp.mp.dps = 60
    max_pole_error = mp.mpf("0")
    max_square_error = mp.mpf("0")
    for n in (1, 2, 4):
        coeffs = symmetric_coefficients(n, rng)
        for c_value in (mp.mpf("5"), mp.mpf("13")):
            l_value = mp.log(c_value)
            left = pole_side(coeffs, l_value)
            right = two_g_i_half(coeffs, l_value)
            square = pole_closed_form_square(coeffs, c_value, l_value)
            scale = max(mp.mpf("1"), abs(left), abs(right))
            max_pole_error = max(max_pole_error, abs(left - right) / scale)
            max_square_error = max(max_square_error, abs(left - square) / scale)
    if max_pole_error > mp.mpf("1e-40"):
        raise SystemExit(f"pole normalization failed: {mp.nstr(max_pole_error, 8)}")
    if max_square_error > mp.mpf("1e-40"):
        raise SystemExit(f"pole closed-form square failed: {mp.nstr(max_square_error, 8)}")

    print("finite dictionary checks passed")
    print(f"max single-source error: {max_single_error:.3e}")
    print(f"max pole relative error: {mp.nstr(max_pole_error, 8)}")
    print(f"max pole closed-form-square relative error: {mp.nstr(max_square_error, 8)}")


if __name__ == "__main__":
    main()


==> anc/verify_zero_side.py <==
"""Independent confirmation of the zero-source identity against zeta zeros.

The manuscript proves <v, Q_inf v> = sum_{z in Z_zeta^*} g_v(z) exactly.  This
script performs a small numerical check on a fixed c=13, N=4 regression vector:
it sums the induced test function g_v over the first M nontrivial zeta zeros
and confirms convergence to the same finite source scalar.  This is a
confirmation, not part of the proof.

g_v is real-even, so  sum_{z in Z_zeta^*} g_v(z) = 2 sum_{n>=1} g_v(gamma_n),
where 1/2 + i*gamma_n are the nontrivial zeros (gamma_n real under RH, which
holds far beyond the range used here).

Note: g_v(r) = int_0^L K_v(1 - y/L) cos(r y) dy.  For the M <= 64 zeros used
here, direct tanh-sinh quadrature is accurate to the displayed digits.  For
substantially larger M the interval should be subdivided at the half-period
nodes pi/r.  Run time is dominated by mpmath's zetazero.

Provenance of SOURCE_TOTAL: this constant is <v, Q_inf v> for the fixed vector
below, and is generated in-package by verify_dictionary_threeroute.py (route 1,
config c13N4_package: the closed-form CCM assembly at 40 digits; route 2, the
independent source-side evaluation, agrees to ~2e-15).  The coefficients xs
below are full-coefficient values with u_{+-k} = x_k/2; in the manuscript's
even-sector normalization (u_{+-k} = v_k/sqrt(2)) the same vector is
v_k = x_k/sqrt(2), the worked-example vector of Section 2.3.  The three-route
script extends this check to M = 512 zeros.
"""
import json
import os
import mpmath as mp

mp.mp.dps = 30

HERE = os.path.dirname(os.path.abspath(__file__))

c = 13
N = 4
L = mp.log(c)
Delta = L / (2 * mp.pi)
beta = L / (4 * mp.pi)
b2 = beta ** 2
SOURCE_TOTAL = mp.mpf("0.04996841457109697973028989877059503442314262931484")

# Reconstruct the fixed c=13, N=4 regression vector.
x2, x3, x4 = mp.mpf(1), mp.mpf(0), mp.mpf(-3)
r1 = -(x2 + x3 + x4)
r2 = -(x2 / (4 + b2) + x3 / (9 + b2) + x4 / (16 + b2))
sol = mp.lu_solve(mp.matrix([[1, 1], [1 / b2, 1 / (1 + b2)]]), mp.matrix([r1, r2]))
x0, x1 = sol[0], sol[1]
xs = [x0, x1, x2, x3, x4]

# symmetric full coefficients u_m (m=-N..N): u_0=x0, u_{+-k}=x_k/2
u = {0: x0}
for k in range(1, N + 1):
    u[k] = xs[k] / 2
    u[-k] = xs[k] / 2


def Kv(omega):
    """Exact finite Volterra kernel via the divided-difference contraction."""
    s = mp.mpf(0)
    for m in range(-N, N + 1):
        for n in range(-N, N + 1):
            if m == n:
                E = 2 * omega * mp.cos(2 * mp.pi * omega * m)
            else:
                E = (mp.sin(2 * mp.pi * omega * m) - mp.sin(2 * mp.pi * omega * n)) / (mp.pi * (m - n))
            s += u[m] * u[n] * E
    return s


def gv(r):
    """Evaluate g_v(r) by direct quadrature in the M <= 64 range."""
    return mp.quad(lambda y: Kv(1 - y / L) * mp.cos(r * y), [0, L])


checkpoints = [16, 32, 48, 64]
rows = []
running = mp.mpf(0)
for n in range(1, checkpoints[-1] + 1):
    running += gv(mp.im(mp.zetazero(n)))
    if n in checkpoints:
        zero_side = 2 * running
        diff = zero_side - SOURCE_TOTAL
        rows.append({
            "M": n,
            "zero_side": mp.nstr(zero_side, 20),
            "signed_diff_to_source": mp.nstr(diff, 6),
            "abs_diff_to_source": mp.nstr(abs(diff), 6),
        })
        print("M=%4d  2*sum g_v(gamma_n) = %s   source = %s   diff = %s" % (
            n, mp.nstr(zero_side, 14), mp.nstr(SOURCE_TOTAL, 14), mp.nstr(diff, 4)))

out = {
    "c": c,
    "N": N,
    "dps": mp.mp.dps,
    "source_total_tau_contraction": mp.nstr(SOURCE_TOTAL, 22),
    "rows": rows,
    "note": "2*sum_{n=1..M} g_v(gamma_n) converges to <v,Q_inf v>; confirmation only, not part of the proof.",
}
with open(os.path.join(HERE, "zero_side_values.json"), "w") as f:
    json.dump(out, f, indent=2)
print("wrote zero_side_values.json")


==> anc/zero_side_values.json <==
{
  "c": 13,
  "N": 4,
  "dps": 30,
  "source_total_tau_contraction": "0.04996841457109697973029",
  "rows": [
    {
      "M": 16,
      "zero_side": "0.049960684915535050321",
      "signed_diff_to_source": "-7.72966e-6",
      "abs_diff_to_source": "7.72966e-6"
    },
    {
      "M": 32,
      "zero_side": "0.049967509206611903312",
      "signed_diff_to_source": "-9.05364e-7",
      "abs_diff_to_source": "9.05364e-7"
    },
    {
      "M": 48,
      "zero_side": "0.049968163988462837607",
      "signed_diff_to_source": "-2.50583e-7",
      "abs_diff_to_source": "2.50583e-7"
    },
    {
      "M": 64,
      "zero_side": "0.049968326587757932035",
      "signed_diff_to_source": "-8.79833e-8",
      "abs_diff_to_source": "8.79833e-8"
    }
  ],
  "note": "2*sum_{n=1..M} g_v(gamma_n) converges to <v,Q_inf v>; confirmation only, not part of the proof."
}

==> anc/zeta_zeros_512_dps30.json <==
["14.13472514173469379045725", "21.02203963877155499262848", "25.01085758014568876321379", "30.4248761258595132103119", "32.93506158773918969066237", "37.58617815882567125721776", "40.91871901214749518739813", "43.32707328091499951949612", "48.00515088116715972794247", "49.77383247767230218191678", "52.9703214777144606441473", "56.44624769706339480436776", "59.34704400260235307965365", "60.8317785246098098442599", "65.11254404808160666087505", "67.07981052949417371447883", "69.54640171117397925292686", "72.06715767448190758252211", "75.70469069908393316832692", "77.14484006887480537268266", "79.33737502024936792276359", "82.91038085408603018316484", "84.73549298051705010573531", "87.42527461312522940653167", "88.80911120763446542368235", "92.49189927055848429625973", "94.65134404051988696659793", "95.87063422824530975874103", "98.83119421819369223332442", "101.3178510057313912287854", "103.7255380404783394163984", "105.4466230523260944936708", "107.1686111842764075151234", "111.0295355431696745246565", "111.8746591769926370856121", "114.3202209154527127658909", "116.2266803208575543821608", "118.7907828659762173229791", "121.3701250024206459189455", "122.9468292935525882008175", "124.256818554345767184732", "127.5166838795964951242793", "129.578704199956050985768", "131.0876885309326567235664", "133.4977372029975864501305", "134.7565097533738713313261", "138.1160420545334432001916", "139.73620895212138895045", "141.1237074040211237619404", "143.1118458076206327394051", "146.0009824867655185474025", "147.4227653425596020495212", "150.0535204207848803514325", "150.9252576122414667618525", "153.0246938111988961982565", "156.1129092942378675697502", "157.5975918175940598875305", "158.849988171420498724175", "161.1889641375960275194373", "163.030709687181987243311", "165.5370691879004188300389", "167.1844399781745134409578", "169.0945154155688214895059", "169.9119764794116989666998", "173.4115365195915529598461", "174.7541915233657258133788", "176.4414342977104188888926", "178.3774077760999772858309", "179.91648402025699613934", "182.207078484366461915407", "184.8744678483875088009606", "185.5987836777074714665277", "187.2289225835018519916415", "189.4161586560169370848523", "192.0266563607137865472836", "193.0797266038457040474022", "195.2653966795292353214632", "196.8764818409583169486223", "198.0153096762519124249199", "201.2647519437037887330161", "202.4935945141405342776867", "204.1896718031045543307164", "205.3946972021632860252124", "207.906258887806209861502", "209.5765097168562598528356", "211.6908625953653075639075", "213.3479193597126661906391", "214.5470447834914232229442", "216.1695385082637002658696", "219.0675963490213789856773", "220.7149188393140033691156", "221.4307055546933387320975", "224.0070002546043352117289", "224.9833246695822875037825", "227.4214442796792913104614", "229.3374133055253481077601", "231.2501887004991647738062", "231.9872352531802486037717", "233.6934041789083006407045", "236.5242296658162058024755", "237.7698204809252040032366", "239.5554775733276287402689", "241.0491577962165864128379", "242.8232719342226000168265", "244.0708984970781582368165", "247.136990074897499467551", "248.1019900601484592567621", "249.5736896447072091923298", "251.0149477950160011429542", "253.069986747999477194599", "255.3062564549140227530865", "256.3807136944344777893584", "258.6104394915313682089831", "259.8744069896780003506728", "260.8050845045968701859312", "263.5738939048701322330816", "265.5578518388763202924773", "266.6149737815010724957201", "267.921915082824059440379", "269.9704490239976025946935", "271.4940556416449990181794", "273.4596091884032870457143", "275.5874926493438412487407", "276.4520495031329386798873", "278.2507435298419544927483", "279.2292509277451892284099", "282.4651147650520962330272", "283.2111857332338674204938", "284.8359639809047241331576", "286.6674453630028842928476", "287.9119205014221871552541", "289.579854929218834152738", "291.8462913290673958355131", "293.5584341393562853567767", "294.9653696192655421750664", "295.5732548789582923884608", "297.9792770619434152099297", "299.8403260537213129600271", "301.6493254621941836234701", "302.6967495896069170517515", "304.8643713408572977001487", "305.7289126020368092892228", "307.21949612817005478941", "310.1094631467018988047862", "311.1651415303560032709427", "312.427801180600891980486", "313.985285731158922979049", "315.4756160894757338685961", "317.7348059423701803956455", "318.8531042563165979066892", "321.1601343091135782919215", "322.1445586724829322988374", "323.466969557512050506212", "324.8628660517396132649801", "327.4439012619054573434693", "329.0330716804809340336147", "329.9532397282338663438921", "331.4744675826634243756618", "333.6453785248698505849617", "334.2113548332443832324034", "336.8418504283906847946548", "338.3399928508066118862573", "339.8582167253635401923266", "341.0422611110465604825978", "342.0548775103635854514038", "344.6617029402523370441812", "346.3478705660099473959365", "347.2726775844204844757971", "349.3162608706961441231556", "350.408419349192099187672", "351.8786490253592804367134", "353.4889004887188067836038", "356.0175749772649473179604", "357.1513022520396248096029", "357.9526851016322737551289", "359.743754953114448799292", "361.2893616958046503902913", "363.3313305789738347473344", "364.7360241140889937162621", "366.2127102883313168610771", "367.9935754817403033261833", "368.9684380957343898915769", "370.0509192121060003396512", "373.0619283721128384491194", "373.8648739109085697447564", "375.8259127667393341079077", "376.3240922306680521171908", "378.436680249965479724091", "379.8729753465323466510241", "381.4844686171865249196625", "383.4435294495364877043458", "384.9561168148636871037516", "385.861300845974229180562", "387.2228902223879809759485", "388.8461283542322546008094", "391.4560835636380457705782", "392.2450833395190967490152", "393.427743844434025936699", "395.5828700109937209708777", "396.3818542225921869319995", "397.9187362096142433869812", "399.9851198761948995059173", "401.8392286005332165399113", "402.8619177638861141763154", "404.2364418002080047402278", "405.1343874599099272574863", "407.581460386896182076309", "408.947245502351112519634", "410.5138691933666386467691", "411.9722678042787506646403", "413.2627360701850468862571", "415.0188097551551156463192", "415.4552149962945988571288", "418.3877057895347792260457", "419.8613648181523236878523", "420.6438276250417862679747", "422.0767100588267596298407", "423.7165796274818186105629", "425.0698824944613476143747", "427.2088250840745805281429", "428.1279140766166821103051", "430.328745430938636669927", "431.3013069307035920195051", "432.1386417345885683062532", "433.8892184809272253029466", "436.1610064326469840718015", "437.5816981676685811540132", "438.621738656272196290915", "439.9184422143706564102218", "441.6831992011890238742044", "442.9045463026094494697231", "444.3193362775591559203057", "446.8606226964295225288609", "447.4417041944932900655269", "449.1485456850233047530235", "450.1269457803135240300458", "451.4033084453887954621132", "453.9867378066779160383668", "454.9746837686167888753094", "456.3284266892460512244998", "457.9038930641029715746993", "459.5134152811060117540099", "460.0879444221758412553303", "462.0653672748825309638309", "464.0572869105482845762461", "465.6715392113710945529666", "466.5702869308262551673921", "467.439046210261638856645", "469.5360045591120321918191", "470.7736554781016476901189", "472.799174661908816658298", "473.8352323451396870738055", "475.6003393693757856054288", "476.7690152374845208528487", "478.0752637666709691998727", "478.9421815346348265383171", "481.8303393762865613666814", "482.834782790982397306557", "483.8514272124825375601882", "485.5391481293560069300254", "486.5287182616512443523675", "488.3805670900174485271114", "489.6617615779561315127809", "491.3988215936630065692133", "493.3144415817853009363606", "493.9579978053694649095831", "495.3588288221312774968341", "496.4296962157591034839189", "498.5807824296865420166751", "500.3090849416904955393094", "501.6044469651454776633325", "502.2762703271182331753995", "504.4997733134277371837913", "505.4152317422444420295522", "506.4641527095235312215261", "508.8007003364678208094697", "510.2642279436728344207795", "511.5622897003745954604549", "512.6231445314074186671013", "513.6689855554736834362441", "515.4350571672993772496769", "517.589668572467425341358", "518.2342231475501435738583", "520.1063104117232559031961", "521.5251934494920409677324", "522.4566961777302104301444", "523.9605308920158404870075", "525.0773856872796221805912", "527.9036416012723452296173", "528.4062138522926589416089", "529.806226318706900798164", "530.8669178839610896443874", "532.6881830282937305051264", "533.7796307537687325654825", "535.6643140758732246170461", "537.0697590831223275883897", "538.428526176247962843501", "540.2131663762281333836457", "540.6313902472951173601281", "541.8474371212012815471191", "544.3238901010052629031213", "545.6368332489348182548554", "547.0109120581222924636559", "547.9316133644893383104512", "549.4975675626613784599847", "550.9700100394838890456572", "552.0495722005648927925767", "553.7649721191588146171498", "555.7920205616825084165732", "556.8994764068553512619642", "557.564659172058528408524", "559.3162370286821637609351", "560.2408074972956682417933", "562.5592076160458511081379", "564.1608791107861178138795", "564.506055938149835122246", "566.6987876828079562415123", "567.7317579011769374503347", "568.9239551796293684967535", "570.051114782463592038527", "572.4199841324527640452769", "573.614610526758129987246", "575.0938860144948856074572", "575.8072471409287807094293", "577.0390034720982112166371", "579.0988346720366074312844", "580.1369593623846286727163", "581.9465762659016255515061", "583.2360882191672782619606", "584.5617059034655283669459", "585.9845632049883005741873", "586.7427718912501556447718", "588.1396632662479564175542", "590.660397516765275631032", "591.7258580650480566492224", "592.5713583002255698207727", "593.9747146822310292438052", "595.7281536973889491770209", "596.3627683283936840895791", "598.4930773461647544010636", "599.5456403643648539975154", "601.6021367359326360517381", "602.5791678863873542988227", "603.625618903579160672244", "604.6162184937532329146396", "606.3834604221090410886743", "608.4132173111873251751267", "609.3895751547200805273239", "610.8391629377394069267025", "611.7742096208872046351684", "613.5997786756371194051865", "614.6462378722326215255531", "615.5385633694070278534743", "618.1128313664423733825402", "619.1844825979536342490281", "620.2728936722275219190856", "621.7092945279486229572986", "622.3750027397790092178815", "624.2699000181778808347729", "626.0192834276543821983362", "627.2683968507830207519976", "628.3258623594603619359438", "630.4738874382920458706066", "630.8057809271975326418717", "632.2251411671159519521547", "633.5468582522517774841971", "635.5238003106054538105256", "637.3971931598373071737481", "637.9255139808225810934288", "638.9279382668567701937727", "640.6947946688256676231875", "641.9454996657052945453785", "643.2788837813978893611434", "644.9905782297480025124437", "646.3481915955015920338809", "647.7617530042888837937668", "648.7864008887824407710801", "650.1975193452564590832539", "650.6686838913959825305606", "653.6495716053946919020869", "654.3019205863193422754706", "655.7094630223556363160267", "656.9640845994606174228699", "658.1756144186053997448798", "659.6638459729641078311652", "660.7167325952792700521589", "662.2965864311004106443783", "664.2446046522730134498903", "665.3427630955990405427882", "666.5151477041729605487751", "667.1484948945554299410692", "668.9758488202351314061923", "670.3235852058625840344296", "672.4581835841697341813651", "673.043578286147645770131", "674.3558978101231678961563", "676.1396743636267482031781", "677.2301806687639732478548", "677.8004447462213349189388", "679.7421978825282177195259", "681.8949915331518891094524", "682.6027350197505454875408", "684.0135498138695052361941", "684.9726298620984525457367", "686.163223587727949603473", "687.9615431847036484827963", "689.3689413622723684232552", "690.4747350323503976939431", "692.4516844155208488498467", "693.1769700606018248456231", "694.5339086998731400156307", "695.7263359209267301678014", "696.6260699003456149709028", "699.1320954760135067108162", "700.2967391321434945680121", "701.3017429546461556851739", "702.2273431457605001194353", "704.0338392955253093226531", "705.1258139546192276668675", "706.184654799517919025811", "708.269070885109899995269", "709.2295885702843007090347", "711.1302741796854315654749", "711.9002899143753120389151", "712.7493834701012902546106", "714.0827718206693930769245", "716.112396454052110148182", "717.4825697031001907144419", "718.7427865454858939884492", "719.697100988365665132691", "721.3511622185364171283862", "722.2775049756742373403761", "723.8458210451284155116719", "724.5626138903790795922462", "727.0564032300493816176484", "728.4054815889340600347444", "728.7587497956142685661306", "730.416482122756434709944", "731.4173549185985250807494", "732.8180527144998492085675", "734.7896432523779942523125", "735.7654592085783210769322", "737.0529289122653080423105", "738.5804211713738225217054", "739.909523674041944029701", "740.573807447295010515036", "741.7573355729416732758612", "743.8950131424736593815501", "745.3449895506118743256405", "746.499305899432329509605", "747.6745636242695283595694", "748.2427544650845478685033", "750.6559503621242998668074", "750.9663810666508372684584", "752.8876215672023747495077", "754.3223704717126726851031", "755.8393089760378298727924", "756.7682484399509307201332", "758.1017292464125834114898", "758.9002382248923747674354", "760.2823669835120645318696", "762.700033249691054728069", "763.5930661728372229969732", "764.3075227241802217362512", "766.0875400998362053944225", "767.2184721555395140824994", "768.2814618065092308234567", "769.6934072526244243250067", "771.0708393136783163211872", "772.9616175657570243378292", "774.1177446279405074021419", "775.047847096580508050017", "775.9997119631714424777316", "777.299748529592564816511", "779.1570769491890040639245", "780.3489250041816705381278", "782.1376643908120947543177", "782.5979439460735398661665", "784.2888226124655014631461", "785.7390897007150518406462", "786.4611474505062774598968", "787.4684638159100383814735", "790.059092364119564294946", "790.8316204679210350190829", "792.4277076086045268663911", "792.8886525626225880422428", "794.4837918698931644813184", "795.6065961561624126279126", "797.2634700380355849161917", "798.707570166296211309692", "799.6543362108976327728269", "801.6042464629820559666766", "802.5419848784181496624171", "803.2430962042701941902262", "804.7622391126617639515958", "805.8616356670948028368032", "808.1518149359937473923559", "809.1977833633007103877196", "810.0818048864070998915247", "811.1843588465062603378843", "812.7711083891093427198013", "814.0459136075109935019676", "814.8705396258725677840197", "816.7277377143947163165026", "818.3806688663616765115868", "819.204642170823862605824", "820.721898443869287466431", "821.713454133379401809876", "822.1977574934042771435819", "824.5262938716297481637665", "826.0392873765743835480142", "826.9058109540807719796645"]
